Exact Completion of Locally Few-Distance Sets in Odd Regular Polygons

Let $A$ be an $n$-point subset of an odd regular polygon, let $k$ be its maximum pinned distance count, and put $t = 2k - n + 1$. If $n > \max\{6t, (t + 1)(t + 2)/2\}$, then the smallest regular subpolygon containing $A$ has exactly $n + t = 2k + 1$ vertices, and $A$ determines exactly $k$ distances globally. We prove the underlying completion theorem in every finite abelian group of odd order. The complement in the minimal completion gives an exact obstruction: completion with $t$ missing points fails precisely when the complement is a sum cover. Representation counts yield explicit bounds for larger local-to-global distance gaps. Finally, we identify the optimal asymptotic completion coefficient with the extremal efficiency of sum covers in odd cyclic groups. Its numerical value remains open.

==> anc/README.txt <==
Computational materials for Exact Completion of Locally Few-Distance Sets in Odd Regular Polygons

This directory contains the Python scripts, C++ source files, certificates, and recorded computational outputs referenced in the Supplement (Sections S1--S10).

Python scripts and C++ programs should be run from the code directory, following their entry points and command-line options. Some exhaustive searches may be expensive. Python, a C++ compiler, and any script-specific dependencies must be installed separately. The arXiv TeX build does not execute these programs.

Acknowledgement of AI assistance: An AI tool was used minimally and strictly for language polishing and grammar checking; no mathematical content, proofs, or ideas were generated by AI.


==> anc/code/amplification_verification.json <==
{
  "status": "PASS",
  "arithmetic": "exact integers",
  "seed_residues_covered": 53,
  "strict_pairs": 66,
  "spacing_C": 3673365502978710,
  "lower_coefficient": "53/144",
  "small_exhaustive_pair_cases": [
    {
      "C": 2,
      "q": 7,
      "d": 1,
      "covered": 35
    },
    {
      "C": 2,
      "q": 7,
      "d": 2,
      "covered": 35
    },
    {
      "C": 2,
      "q": 9,
      "d": 1,
      "covered": 63
    },
    {
      "C": 2,
      "q": 9,
      "d": 2,
      "covered": 63
    },
    {
      "C": 6,
      "q": 19,
      "d": 1,
      "covered": 247
    },
    {
      "C": 6,
      "q": 19,
      "d": 2,
      "covered": 247
    },
    {
      "C": 6,
      "q": 19,
      "d": 3,
      "covered": 247
    },
    {
      "C": 6,
      "q": 19,
      "d": 6,
      "covered": 247
    },
    {
      "C": 6,
      "q": 25,
      "d": 1,
      "covered": 475
    },
    {
      "C": 6,
      "q": 25,
      "d": 2,
      "covered": 475
    },
    {
      "C": 6,
      "q": 25,
      "d": 3,
      "covered": 475
    },
    {
      "C": 6,
      "q": 25,
      "d": 6,
      "covered": 475
    },
    {
      "C": 18,
      "q": 55,
      "d": 1,
      "covered": 2035
    },
    {
      "C": 18,
      "q": 55,
      "d": 2,
      "covered": 2035
    },
    {
      "C": 18,
      "q": 55,
      "d": 3,
      "covered": 2035
    },
    {
      "C": 18,
      "q": 55,
      "d": 6,
      "covered": 2035
    },
    {
      "C": 18,
      "q": 55,
      "d": 9,
      "covered": 2035
    },
    {
      "C": 18,
      "q": 55,
      "d": 18,
      "covered": 2035
    },
    {
      "C": 18,
      "q": 73,
      "d": 1,
      "covered": 4015
    },
    {
      "C": 18,
      "q": 73,
      "d": 2,
      "covered": 4015
    },
    {
      "C": 18,
      "q": 73,
      "d": 3,
      "covered": 4015
    },
    {
      "C": 18,
      "q": 73,
      "d": 6,
      "covered": 4015
    },
    {
      "C": 18,
      "q": 73,
      "d": 9,
      "covered": 4015
    },
    {
      "C": 18,
      "q": 73,
      "d": 18,
      "covered": 4015
    },
    {
      "C": 30,
      "q": 91,
      "d": 1,
      "covered": 5551
    },
    {
      "C": 30,
      "q": 91,
      "d": 2,
      "covered": 5551
    },
    {
      "C": 30,
      "q": 91,
      "d": 3,
      "covered": 5551
    },
    {
      "C": 30,
      "q": 91,
      "d": 5,
      "covered": 5551
    },
    {
      "C": 30,
      "q": 91,
      "d": 6,
      "covered": 5551
    },
    {
      "C": 30,
      "q": 91,
      "d": 10,
      "covered": 5551
    },
    {
      "C": 30,
      "q": 91,
      "d": 15,
      "covered": 5551
    },
    {
      "C": 30,
      "q": 91,
      "d": 30,
      "covered": 5551
    },
    {
      "C": 30,
      "q": 121,
      "d": 1,
      "covered": 11011
    },
    {
      "C": 30,
      "q": 121,
      "d": 2,
      "covered": 11011
    },
    {
      "C": 30,
      "q": 121,
      "d": 3,
      "covered": 11011
    },
    {
      "C": 30,
      "q": 121,
      "d": 5,
      "covered": 11011
    },
    {
      "C": 30,
      "q": 121,
      "d": 6,
      "covered": 11011
    },
    {
      "C": 30,
      "q": 121,
      "d": 10,
      "covered": 11011
    },
    {
      "C": 30,
      "q": 121,
      "d": 15,
      "covered": 11011
    },
    {
      "C": 30,
      "q": 121,
      "d": 30,
      "covered": 11011
    }
  ],
  "whole_small_covers": [
    {
      "q": 19,
      "M": 741,
      "holes": 75,
      "strictly_covered": 741
    },
    {
      "q": 25,
      "M": 1425,
      "holes": 93,
      "strictly_covered": 1425
    }
  ],
  "large_pair_samples": 6864,
  "large_CRT_samples": 1060,
  "large_group_order": 64364539345121132074139603769318023,
  "scope": "Analytic proof establishes all parameters. Large-modulus computational checks are sampled; they are not exhaustive or formal certification.",
  "elapsed_seconds": 0.05907750129699707
}


==> anc/code/classify_exact.cpp <==
// Exact integer classification. Input: n t bound cap count, then M |D| D-elements.
#include <algorithm>
#include <cassert>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <map>
#include <numeric>
#include <set>
#include <vector>
using namespace std;
using U=uint64_t;
uint64_t nodes=0,leaves=0,valid=0;
int n,t,m,L,p;
bool use_pin_pruning=true;
vector<int> V,chosen;
vector<U> adj;
vector<unsigned char> inA,inD;
map<pair<int,vector<int>>,int> solutions;
U reverse64(U x){
 x=((x>>1)&0x5555555555555555ULL)|((x&0x5555555555555555ULL)<<1);
 x=((x>>2)&0x3333333333333333ULL)|((x&0x3333333333333333ULL)<<2);
 x=((x>>4)&0x0f0f0f0f0f0f0f0fULL)|((x&0x0f0f0f0f0f0fULL)<<4);
 x=((x>>8)&0x00ff00ff00ff00ffULL)|((x&0x00ff00ff00ff00ffULL)<<8);
 x=((x>>16)&0x0000ffff0000ffffULL)|((x&0x0000ffff0000ffffULL)<<16);
 return (x>>32)|(x<<32);
}
int pc(U x){return __builtin_popcountll(x);}
void accept(){
 ++leaves;vector<int>A={0};
 for(int i:chosen)A.push_back(V[i]);
 fill(inA.begin(),inA.end(),0);for(int a:A)inA[a]=1;
 int maximum=0;
 for(int a:A){int defect=0;for(int b:A){int z=(2*a-b)%m;if(z<0)z+=m;if(!inA[z]&&++defect>t)return;}maximum=max(maximum,defect);}
 vector<unsigned char> actual(m,0);for(int a:A)for(int b:A)actual[(a-b+m)%m]=1;
 if(actual!=inD)return;
 ++valid;vector<int>canon=A;sort(canon.begin(),canon.end());
 for(int r=1;r<m;r++)if(gcd(r,m)==1)for(int b:A){
  vector<int>C;for(int a:A)C.push_back(int((int64_t(r)*(a-b+m))%m));sort(C.begin(),C.end());canon=min(canon,C);
 }
 solutions[{m,canon}]=maximum;
}
void visit(U available,U selected,U reflected){
 ++nodes;int need=n-1-int(chosen.size());if(pc(available)<need)return;
 int pairs=pc(selected&reflected)/2;
 int singles=pc(reflected&available),take=min(singles,need);
 U revavailable=reverse64(available)>>(64-L);
 int both=pc(available&revavailable)/2;
 if(use_pin_pruning && pairs+take+min(both,(need-take)/2)<p)return;
 if(!need){accept();return;}
 while(available){U bit=available&-available;int i=__builtin_ctzll(bit);available-=bit;
  chosen.push_back(i);visit(available&adj[i],selected|bit,reflected|(U(1)<<(L-1-i)));chosen.pop_back();
 }
}
int main(int argc,char**argv){
 assert(argc==2 || argc==3);if(argc==3){assert(string(argv[2])=="--unpruned");use_pin_pruning=false;}ifstream f(argv[1]);int bound,cap,count;f>>n>>t>>bound>>cap>>count;assert(f&&n>2*t&&(n-1-t)%2==0);p=(n-1-t)/2;
 for(int z=0;z<count;z++){
  int sz;f>>m>>sz;vector<int>D(sz);for(int&i:D)f>>i;assert(f&&m%2&&sz<=cap&&D[0]==0);
  V.assign(D.begin()+1,D.end());L=V.size();assert(L>0&&L<64);
  inD.assign(m,0);for(int a:D)inD[a]=1;inA.assign(m,0);adj.assign(L,0);
  for(int i=0;i<L;i++){assert(V[L-1-i]==m-V[i]);for(int j=i+1;j<L;j++)if(inD[(V[i]-V[j]+m)%m])adj[i]|=U(1)<<j;}
  visit((U(1)<<L)-1,0,0);
  if(z%1000==0)cerr<<n<<" "<<t<<" D "<<z<<"/"<<count<<" nodes "<<nodes<<" leaves "<<leaves<<" valid "<<valid<<"\n";
 }
 cout<<"{\"n\":"<<n<<",\"t\":"<<t<<",\"bound\":"<<bound<<",\"cap\":"<<cap<<",\"candidate_D\":"<<count<<",\"nodes\":"<<nodes<<",\"leaves\":"<<leaves<<",\"valid\":"<<valid<<",\"solutions\":[";
 bool first=true;for(auto const&[key,tt]:solutions){if(!first)cout<<",";first=false;cout<<"{\"M\":"<<key.first<<",\"A\":[";for(size_t i=0;i<key.second.size();i++){if(i)cout<<",";cout<<key.second[i];}cout<<"],\"t\":"<<tt<<",\"u\":"<<key.first-n<<"}";}cout<<"]}\n";
}


==> anc/code/classify_relations.py <==
"""Independent relation-lattice classification for n > 2*t.

Requires Python 3.9+ and SymPy. Exact integer Hermite normal forms and
Fraction arithmetic are used; no floating-point acceptance test occurs.
Run: python classify_relations.py 5 2 (and then 7 2).
"""
from itertools import combinations
from fractions import Fraction
from math import lcm, gcd
from collections import Counter
from pathlib import Path
from sympy import Matrix
from sympy.matrices.normalforms import hermite_normal_form
import json,time,sys

def matchings(vertices,p):
    if p==0:
        yield ()
        return
    for selected in combinations(vertices,2*p):
        def pair(v):
            if not v:
                yield ()
                return
            for j in range(1,len(v)):
                for rest in pair(v[1:j]+v[j+1:]):
                    yield ((v[0],v[j]),)+rest
        yield from pair(selected)

def run(n,t):
    assert n >= 2 and t >= 0 and n > 2*t and (n-1-t)%2 == 0
    start=time.time();p=(n-1-t)//2;d=n-1-p
    labels=[[0]*d]
    for i in range(p):
        e=[0]*d;e[i]=1;labels.append(e)
        labels.append([-v for v in e])
    for i in range(p,d):
        e=[0]*d;e[i]=1;labels.append(e)
    assert len(labels)==n
    choices=[]
    for a in range(1,n):
        opts=[]
        for pairs in matchings(tuple(i for i in range(n) if i!=a),p):
            rows=[tuple(2*labels[a][i]-labels[b][i]-labels[c][i] for i in range(d)) for b,c in pairs]
            opts.append(tuple(rows))
        choices.append(opts)
    stats=Counter();seen=set();sols={};orders=Counter()
    def full(H):
        diag=[int(H[i,i]) for i in range(d)]
        D=1
        for x in diag:D*=x
        orders[D]+=1
        # H has the relation rows as its columns; solve H.T x = 0 mod 1.
        def enum(i,x):
            if i==d:
                vals=[sum(Fraction(v)*z for v,z in zip(a,x))%1 for a in labels]
                if len(set(vals))<n:return
                M=lcm(*(v.denominator for v in vals))
                if M%2==0:return
                A={int(v*M) for v in vals}
                sig=[sum((2*a-b)%M not in A for b in A) for a in A]
                if max(sig)>t:return
                units=[u for u in range(1,M) if gcd(u,M)==1]
                canonical=min(tuple(sorted((u*(a-b))%M for a in A)) for b in A for u in units)
                sols[(M,canonical)]=max(sig)
                return
            v=sum((Fraction(int(H[j,i]))*x[j] for j in range(i)),Fraction(0))
            for k in range(diag[i]):enum(i+1,x+[(k-v)/diag[i]%1])
        enum(0,[])
    def visit(H,idx):
        key=(idx,tuple(H))
        if key in seen:return
        seen.add(key);stats['nodes']+=1
        if H.cols==d:
            stats['full_rank']+=1;full(H);return
        if idx==n-1:
            raise RuntimeError('rank deficient complete pattern')
        for rows in choices[idx]:
            cols=Matrix(rows).T
            new=hermite_normal_form(H.row_join(cols))
            visit(new,idx+1)
        if idx<2:print('progress',n,t,idx,len(seen),len(sols),flush=True)
    visit(Matrix.zeros(d,0),0)
    out={'n':n,'t':t,'stats':dict(stats),'presentation_orders':dict(orders),'solutions':[{'M':M,'A':list(a),'t':t0,'u':M-n} for (M,a),t0 in sorted(sols.items())],'seconds':time.time()-start}
    Path(__file__).with_name(f'relations_{n}_{t}.json').write_text(json.dumps(out,indent=2))
    print(json.dumps(out,indent=2))

if __name__=='__main__':run(int(sys.argv[1]),int(sys.argv[2]))


==> anc/code/defect_five_generation.json <==
{
  "arithmetic": "exact integers",
  "generator": "generate_candidates.py (retained, mathematically bounded orbit-order enumeration)",
  "filter": "M-n>5 and (M-n-5)*n <= (M-n)*(M-n-1)",
  "inputs": {
    "16": {
      "n": 16,
      "t": 5,
      "candidate_D": 550496,
      "nodes": 630696891,
      "leaves": 7135296,
      "searched_D": 4506,
      "found": false,
      "timed_out": false,
      "input_sha256": "b50b1f6df53748500548298bb0f0dfa285620a44d00cfd24c254ba1fb06f9bb4",
      "modulus_bound": 685700,
      "difference_size_bound": 41
    },
    "18": {
      "n": 18,
      "t": 5,
      "candidate_D": 349351,
      "nodes": 282562384,
      "leaves": 4709244,
      "searched_D": 1129,
      "found": false,
      "timed_out": false,
      "input_sha256": "afbe0c27528a6b8437425b25a36cd031fd8dbc26b1436e41d9df6f27f65854cd",
      "modulus_bound": 4114202,
      "difference_size_bound": 39
    },
    "20": {
      "n": 20,
      "t": 5,
      "candidate_D": 349167,
      "nodes": 216055373,
      "leaves": 3113448,
      "searched_D": 496,
      "found": false,
      "timed_out": false,
      "input_sha256": "16ebf2df723fac9510aa2cf21e132251ede8cbd792edce34e3afdbea33190cb7",
      "modulus_bound": 24685212,
      "difference_size_bound": 39
    },
    "22": {
      "n": 22,
      "t": 5,
      "candidate_D": 1,
      "nodes": 15708790,
      "leaves": 0,
      "searched_D": 1,
      "found": false,
      "timed_out": false,
      "input_sha256": "e22f08d27241ada1c04f44edcada5f400b26cbd4e3d82dcce2d16c1849730cf3",
      "only_modulus": 39,
      "difference_size_bound": 39
    }
  },
  "run_note": "Candidate universes were generated during this revision. The final verifier reran the search on those cached inputs after checking every input hash. Its default mode regenerates them."
}


==> anc/code/defect_five_results.json <==
{
  "16": {
    "n": 16,
    "t": 5,
    "candidate_D": 550496,
    "nodes": 630696891,
    "leaves": 7135296,
    "searched_D": 4506,
    "found": false,
    "timed_out": false,
    "input_sha256": "b50b1f6df53748500548298bb0f0dfa285620a44d00cfd24c254ba1fb06f9bb4",
    "modulus_bound": 685700,
    "difference_size_bound": 41
  },
  "18": {
    "n": 18,
    "t": 5,
    "candidate_D": 349351,
    "nodes": 282562384,
    "leaves": 4709244,
    "searched_D": 1129,
    "found": false,
    "timed_out": false,
    "input_sha256": "afbe0c27528a6b8437425b25a36cd031fd8dbc26b1436e41d9df6f27f65854cd",
    "modulus_bound": 4114202,
    "difference_size_bound": 39
  },
  "20": {
    "n": 20,
    "t": 5,
    "candidate_D": 349167,
    "nodes": 216055373,
    "leaves": 3113448,
    "searched_D": 496,
    "found": false,
    "timed_out": false,
    "input_sha256": "16ebf2df723fac9510aa2cf21e132251ede8cbd792edce34e3afdbea33190cb7",
    "modulus_bound": 24685212,
    "difference_size_bound": 39
  },
  "22": {
    "n": 22,
    "t": 5,
    "candidate_D": 1,
    "nodes": 15708790,
    "leaves": 0,
    "searched_D": 1,
    "found": false,
    "timed_out": false,
    "input_sha256": "e22f08d27241ada1c04f44edcada5f400b26cbd4e3d82dcce2d16c1849730cf3",
    "only_modulus": 39,
    "difference_size_bound": 39
  }
}


==> anc/code/defect_five_verification.json <==
{
  "status": "PASS",
  "F5": 14,
  "extremal_classification": "not completed at defect five",
  "runs": [
    {
      "n": 16,
      "t": 5,
      "candidate_D": 550496,
      "nodes": 630696891,
      "leaves": 7135296,
      "searched_D": 4506,
      "found": false,
      "timed_out": false,
      "input_sha256": "b50b1f6df53748500548298bb0f0dfa285620a44d00cfd24c254ba1fb06f9bb4",
      "modulus_bound": 685700,
      "difference_size_bound": 41,
      "verified": "PASS"
    },
    {
      "n": 18,
      "t": 5,
      "candidate_D": 349351,
      "nodes": 282562384,
      "leaves": 4709244,
      "searched_D": 1129,
      "found": false,
      "timed_out": false,
      "input_sha256": "afbe0c27528a6b8437425b25a36cd031fd8dbc26b1436e41d9df6f27f65854cd",
      "modulus_bound": 4114202,
      "difference_size_bound": 39,
      "verified": "PASS"
    },
    {
      "n": 20,
      "t": 5,
      "candidate_D": 349167,
      "nodes": 216055373,
      "leaves": 3113448,
      "searched_D": 496,
      "found": false,
      "timed_out": false,
      "input_sha256": "16ebf2df723fac9510aa2cf21e132251ede8cbd792edce34e3afdbea33190cb7",
      "modulus_bound": 24685212,
      "difference_size_bound": 39,
      "verified": "PASS"
    },
    {
      "n": 22,
      "t": 5,
      "candidate_D": 1,
      "nodes": 15708790,
      "leaves": 0,
      "searched_D": 1,
      "found": false,
      "timed_out": false,
      "input_sha256": "e22f08d27241ada1c04f44edcada5f400b26cbd4e3d82dcce2d16c1849730cf3",
      "only_modulus": 39,
      "difference_size_bound": 39,
      "verified": "PASS"
    }
  ],
  "small_bruteforce_cross_checks": [
    {
      "M": 7,
      "n": 3,
      "t": 2,
      "exists": true
    },
    {
      "M": 7,
      "n": 4,
      "t": 1,
      "exists": false
    },
    {
      "M": 9,
      "n": 3,
      "t": 2,
      "exists": true
    },
    {
      "M": 9,
      "n": 4,
      "t": 1,
      "exists": false
    },
    {
      "M": 9,
      "n": 4,
      "t": 3,
      "exists": true
    },
    {
      "M": 9,
      "n": 5,
      "t": 2,
      "exists": true
    },
    {
      "M": 9,
      "n": 6,
      "t": 1,
      "exists": false
    },
    {
      "M": 11,
      "n": 3,
      "t": 2,
      "exists": true
    },
    {
      "M": 11,
      "n": 4,
      "t": 1,
      "exists": false
    },
    {
      "M": 11,
      "n": 4,
      "t": 3,
      "exists": true
    },
    {
      "M": 11,
      "n": 5,
      "t": 2,
      "exists": true
    },
    {
      "M": 11,
      "n": 6,
      "t": 1,
      "exists": false
    },
    {
      "M": 11,
      "n": 6,
      "t": 3,
      "exists": true
    },
    {
      "M": 11,
      "n": 7,
      "t": 2,
      "exists": false
    },
    {
      "M": 13,
      "n": 3,
      "t": 2,
      "exists": true
    },
    {
      "M": 13,
      "n": 4,
      "t": 1,
      "exists": false
    },
    {
      "M": 13,
      "n": 4,
      "t": 3,
      "exists": true
    },
    {
      "M": 13,
      "n": 5,
      "t": 2,
      "exists": false
    },
    {
      "M": 13,
      "n": 6,
      "t": 1,
      "exists": false
    },
    {
      "M": 13,
      "n": 6,
      "t": 3,
      "exists": true
    },
    {
      "M": 13,
      "n": 7,
      "t": 2,
      "exists": false
    }
  ],
  "singular_branch": "PASS",
  "separate_Z39_search": "PASS",
  "analytic_reductions": [
    {
      "n": 22,
      "remaining_failed_orders": [
        39
      ]
    },
    {
      "n": 24,
      "remaining_failed_orders": []
    },
    {
      "n": 26,
      "remaining_failed_orders": []
    },
    {
      "n": 28,
      "remaining_failed_orders": []
    },
    {
      "n": 30,
      "remaining_failed_orders": []
    }
  ],
  "witness": {
    "M": 21,
    "n": 14,
    "t": 5,
    "holes": [
      0,
      1,
      3,
      7,
      11,
      15,
      19
    ]
  },
  "candidate_generation": "previously generated exact inputs with verified hashes",
  "elapsed_seconds": 172.1455271244049
}


==> anc/code/exclude_defect_five.cpp <==
// Exact absence search for the defect-five proof. No time limit by default.
// Candidate differences are analytically complete; see higher_defect_section.tex.
// A second argument optionally limits exploration and must never certify a timeout.
#include <algorithm>
#include <cassert>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <numeric>
#include <vector>
#include <chrono>
using namespace std;using U=uint64_t;
int M,N,T,L,P;vector<int>D,sel;vector<U>adj;vector<vector<vector<U>>>tab;uint64_t nodes=0,leaves=0,cases=0;bool found=false,timed=false;double limit;auto started=chrono::steady_clock::now();
int pc(U x){return __builtin_popcountll(x);}U refl(int a,U x){U z=0;for(int j=0;j<(L+7)/8;j++)z|=tab[a][j][(x>>(8*j))&255];return z;}
int colors(U v){int c=0;while(v){c++;U q=v;while(q){U bit=q&-q;int i=__builtin_ctzll(bit);v-=bit;q-=bit;q&=~adj[i];}}return c;}
void visit(U S,U V){nodes++;if(limit>0&&nodes%100000==0&&chrono::duration<double>(chrono::steady_clock::now()-started).count()>limit){timed=true;return;}int need=N-pc(S);if(pc(V)<need)return;
for(int a:sel){U R=refl(a,S);int pairs=(pc(R&S)-1)/2;int take=min(pc(R&V),need);int both=pc(V&refl(a,V))/2;if(pairs+take+min(both,(need-take)/2)<P)return;}
if(!need){leaves++;vector<int>dif;for(int a:sel)for(int b:sel)dif.push_back((D[a]-D[b]+M)%M);sort(dif.begin(),dif.end());dif.erase(unique(dif.begin(),dif.end()),dif.end());if(dif==D){found=true;cout<<"WITNESS "<<M<<" ";for(int a:sel)cout<<D[a]<<",";cout<<"\n";}return;}
if(colors(V)<need)return;
while(V){U bit=V&-V;V-=bit;int i=__builtin_ctzll(bit);sel.push_back(i);visit(S|bit,V&adj[i]);sel.pop_back();if(found||timed)return;}
}
int main(int argc,char**argv){assert(argc==2 || argc==3);ifstream f(argv[1]);int count;f>>N>>T>>count;limit=(argc==3?stod(argv[2]):0.0);P=(N-1-T)/2;
for(int ci=0;ci<count;ci++){f>>M>>L;assert(f&&L<64);D.resize(L);for(int &x:D)f>>x;assert(D[0]==0);bool unit=false;for(int x:D)if(gcd(x,M)==1)unit=true;if(unit&&D[1]!=1)continue;
vector<int>idx(M,-1);for(int i=0;i<L;i++)idx[D[i]]=i;adj.assign(L,0);for(int i=0;i<L;i++)for(int j=0;j<L;j++)if(i!=j&&idx[(D[i]-D[j]+M)%M]>=0)adj[i]|=U(1)<<j;
U V=((U(1)<<L)-1)^1;bool changed=true;while(changed){U W=V;for(int i=1;i<L;i++)if((V>>i&1)&&pc(adj[i]&V)<N-2)W&=~(U(1)<<i);changed=W!=V;V=W;}if(pc(V)<N-1)continue;
if(unit&&!(V&2))continue;
if(colors(V)<N-1)continue;
tab.assign(L,vector<vector<U>>((L+7)/8,vector<U>(256)));for(int a=0;a<L;a++)for(int j=0;j<(L+7)/8;j++)for(int x=1;x<256;x++){int b=__builtin_ctz(x),prev=x&(x-1);tab[a][j][x]=tab[a][j][prev];if(8*j+b<L){int k=idx[(2*D[a]-D[8*j+b]+M)%M];if(k>=0)tab[a][j][x]|=U(1)<<k;}}
cases++;sel={0};U S=1;if(unit){S|=2;V&=adj[1];sel.push_back(1);}visit(S,V);if(found||timed)break;
}
cout<<"SUMMARY nodes="<<nodes<<" leaves="<<leaves<<" searched_D="<<cases<<" found="<<found<<" timed="<<timed<<" seconds="<<chrono::duration<double>(chrono::steady_clock::now()-started).count()<<"\n";
}


==> anc/code/extended_results/cover_extremizers.json <==
[
  {
    "t": 3,
    "M": 13,
    "B": [
      0,
      1,
      2,
      6,
      9
    ],
    "dihedral_holes": [
      [
        0,
        1,
        2,
        6,
        9
      ],
      [
        0,
        1,
        3,
        5,
        6
      ],
      [
        0,
        1,
        3,
        7,
        11
      ]
    ]
  },
  {
    "t": 4,
    "M": 19,
    "B": [
      0,
      1,
      3,
      12,
      14,
      15
    ],
    "dihedral_holes": [
      [
        0,
        1,
        3,
        12,
        14,
        15
      ],
      [
        0,
        1,
        4,
        5,
        11,
        13
      ],
      [
        0,
        1,
        4,
        6,
        14,
        16
      ]
    ]
  }
]


==> anc/code/extended_results/exact_10_3.json <==
{"n":10,"t":3,"bound":3174,"cap":23,"candidate_D":1328,"nodes":957125,"leaves":200900,"valid":230,"solutions":[{"M":11,"A":[0,1,2,3,4,5,6,7,8,9],"t":1,"u":1},{"M":13,"A":[0,1,2,3,4,5,6,7,8,9],"t":3,"u":3},{"M":13,"A":[0,1,2,3,4,5,6,7,8,10],"t":3,"u":3},{"M":13,"A":[0,1,2,3,4,5,6,7,9,10],"t":3,"u":3}]}


==> anc/code/extended_results/exact_12_3.json <==
{"n":12,"t":3,"bound":19047,"cap":23,"candidate_D":1344,"nodes":1117384,"leaves":184868,"valid":376,"solutions":[{"M":13,"A":[0,1,2,3,4,5,6,7,8,9,10,11],"t":1,"u":1},{"M":15,"A":[0,1,2,3,4,5,6,7,8,9,10,11],"t":3,"u":3},{"M":15,"A":[0,1,2,3,4,5,6,7,8,9,10,12],"t":3,"u":3},{"M":15,"A":[0,1,2,3,4,5,6,7,8,9,11,12],"t":3,"u":3},{"M":15,"A":[0,1,2,3,4,5,6,7,8,10,11,12],"t":3,"u":3},{"M":15,"A":[0,1,2,3,4,5,6,7,8,10,11,13],"t":3,"u":3},{"M":15,"A":[0,1,2,3,4,5,6,7,9,10,12,13],"t":3,"u":3},{"M":15,"A":[0,1,2,3,5,6,7,8,10,11,12,13],"t":3,"u":3}]}


==> anc/code/extended_results/exact_13_4.json <==
{"n":13,"t":4,"bound":46656,"cap":32,"candidate_D":20935,"nodes":121919601,"leaves":24565753,"valid":1951,"solutions":[{"M":13,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12],"t":0,"u":0},{"M":15,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12],"t":2,"u":2},{"M":15,"A":[0,1,2,3,4,5,6,7,8,9,10,12,13],"t":2,"u":2},{"M":15,"A":[0,1,2,3,4,5,6,7,8,10,11,12,13],"t":2,"u":2},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,11,14],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,12,13],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,12,14],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,12,15],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,13,14],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,11,12,13],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,11,12,15],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,11,13,14],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,10,11,12,14],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,9,12,13,14,17],"t":4,"u":6}]}


==> anc/code/extended_results/exact_15_4.json <==
{"n":15,"t":4,"bound":279936,"cap":31,"candidate_D":21803,"nodes":158995151,"leaves":26638739,"valid":3181,"solutions":[{"M":15,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"t":0,"u":0},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"t":2,"u":2},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,15],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,14,15],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,14,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,14,17],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,15,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13,14,15],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13,14,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13,14,17],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13,15,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,12,13,14,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,12,13,14,17],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,11,12,13,14,16],"t":4,"u":4}]}


==> anc/code/extended_results/exact_17_4.json <==
{"n":17,"t":4,"bound":31,"cap":31,"candidate_D":1,"nodes":75603333,"leaves":10817235,"valid":0,"solutions":[]}


==> anc/code/extended_results/exact_8_3.json <==
{"n":8,"t":3,"bound":529,"cap":29,"candidate_D":1214,"nodes":4084713,"leaves":1090784,"valid":152,"solutions":[{"M":9,"A":[0,1,2,3,4,5,6,7],"t":1,"u":1},{"M":11,"A":[0,1,2,3,4,5,6,7],"t":3,"u":3},{"M":11,"A":[0,1,2,3,4,5,6,8],"t":3,"u":3},{"M":13,"A":[0,1,2,3,4,5,8,10],"t":3,"u":5}]}


==> anc/code/extended_results/extended_extremizers.json <==
[
  {
    "n": 8,
    "t": 3,
    "M": 13,
    "affine_representative": [
      0,
      1,
      2,
      3,
      4,
      5,
      8,
      10
    ],
    "affine_orbit_size": 39,
    "dihedral_representatives": [
      [
        0,
        1,
        2,
        3,
        4,
        5,
        8,
        10
      ],
      [
        0,
        1,
        2,
        4,
        5,
        6,
        8,
        11
      ],
      [
        0,
        1,
        2,
        4,
        5,
        7,
        8,
        9
      ]
    ]
  },
  {
    "n": 13,
    "t": 4,
    "M": 19,
    "affine_representative": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      9,
      12,
      13,
      14,
      17
    ],
    "affine_orbit_size": 57,
    "dihedral_representatives": [
      [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        9,
        12,
        13,
        14,
        17
      ],
      [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        8,
        10,
        11,
        14,
        15,
        17
      ],
      [
        0,
        1,
        2,
        3,
        4,
        6,
        8,
        9,
        10,
        11,
        12,
        15,
        16
      ]
    ]
  }
]


==> anc/code/extended_results/reference_10_3.json <==
{
  "n": 10,
  "t": 3,
  "bound": 3174,
  "cap": 23,
  "stats": {
    "candidate_D": 1328,
    "clique_nodes": 2059503,
    "complete_cliques": 895140,
    "valid_normalized_sets": 230
  },
  "solutions": [
    {
      "M": 11,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ],
      "t": 1,
      "u": 1
    },
    {
      "M": 13,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 13,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        10
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 13,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        9,
        10
      ],
      "t": 3,
      "u": 3
    }
  ],
  "seconds": 2.723477840423584
}


==> anc/code/extended_results/reference_12_3.json <==
{
  "n": 12,
  "t": 3,
  "bound": 19047,
  "cap": 23,
  "stats": {
    "candidate_D": 1344,
    "clique_nodes": 2938464,
    "complete_cliques": 997156,
    "valid_normalized_sets": 376
  },
  "solutions": [
    {
      "M": 13,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11
      ],
      "t": 1,
      "u": 1
    },
    {
      "M": 15,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 15,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        12
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 15,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        11,
        12
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 15,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        10,
        11,
        12
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 15,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        10,
        11,
        13
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 15,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        9,
        10,
        12,
        13
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 15,
      "A": [
        0,
        1,
        2,
        3,
        5,
        6,
        7,
        8,
        10,
        11,
        12,
        13
      ],
      "t": 3,
      "u": 3
    }
  ],
  "seconds": 3.084536552429199
}


==> anc/code/extended_results/reference_8_3.json <==
{
  "n": 8,
  "t": 3,
  "bound": 529,
  "cap": 29,
  "stats": {
    "candidate_D": 1214,
    "clique_nodes": 7756814,
    "complete_cliques": 4776256,
    "valid_normalized_sets": 152
  },
  "solutions": [
    {
      "M": 9,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "t": 1,
      "u": 1
    },
    {
      "M": 11,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 11,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        8
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 13,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        8,
        10
      ],
      "t": 3,
      "u": 5
    }
  ],
  "seconds": 10.444875955581665
}


==> anc/code/extended_results/unpruned_13_4.json <==
{"n":13,"t":4,"bound":46656,"cap":32,"candidate_D":20935,"nodes":409441474,"leaves":187160569,"valid":1951,"solutions":[{"M":13,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12],"t":0,"u":0},{"M":15,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12],"t":2,"u":2},{"M":15,"A":[0,1,2,3,4,5,6,7,8,9,10,12,13],"t":2,"u":2},{"M":15,"A":[0,1,2,3,4,5,6,7,8,10,11,12,13],"t":2,"u":2},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,11,14],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,12,13],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,12,14],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,12,15],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,13,14],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,11,12,13],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,11,12,15],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,11,13,14],"t":4,"u":4},{"M":17,"A":[0,1,2,3,4,5,6,7,8,10,11,12,14],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,9,12,13,14,17],"t":4,"u":6}]}


==> anc/code/extended_results/unpruned_15_4.json <==
{"n":15,"t":4,"bound":279936,"cap":31,"candidate_D":21803,"nodes":677139691,"leaves":256978195,"valid":3181,"solutions":[{"M":15,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"t":0,"u":0},{"M":17,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"t":2,"u":2},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,15],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,14,15],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,14,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,14,17],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,12,15,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13,14,15],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13,14,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13,14,17],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,11,13,15,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,12,13,14,16],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,10,12,13,14,17],"t":4,"u":4},{"M":19,"A":[0,1,2,3,4,5,6,7,8,9,11,12,13,14,16],"t":4,"u":4}]}


==> anc/code/extended_results/unpruned_17_4.json <==
{"n":17,"t":4,"bound":31,"cap":31,"candidate_D":1,"nodes":445962870,"leaves":145422675,"valid":0,"solutions":[]}


==> anc/code/extended_verification.json <==
{
  "status": "PASS",
  "arithmetic": "exact integers; no numerical tolerances",
  "F3": 8,
  "F4": 13,
  "runs": [
    {
      "n": 8,
      "t": 3,
      "bound": 529,
      "cap": 29,
      "candidate_D": 1214,
      "nodes": 4084713,
      "leaves": 1090784,
      "valid": 152,
      "affine_classes": 4,
      "elapsed_seconds": 0.2143099308013916,
      "independent_python_rerun": "PASS"
    },
    {
      "n": 10,
      "t": 3,
      "bound": 3174,
      "cap": 23,
      "candidate_D": 1328,
      "nodes": 957125,
      "leaves": 200900,
      "valid": 230,
      "affine_classes": 4,
      "elapsed_seconds": 0.05519509315490723,
      "independent_python_rerun": "PASS"
    },
    {
      "n": 12,
      "t": 3,
      "bound": 19047,
      "cap": 23,
      "candidate_D": 1344,
      "nodes": 1117384,
      "leaves": 184868,
      "valid": 376,
      "affine_classes": 8,
      "elapsed_seconds": 0.05798912048339844,
      "independent_python_rerun": "PASS"
    },
    {
      "n": 13,
      "t": 4,
      "bound": 46656,
      "cap": 32,
      "candidate_D": 20935,
      "nodes": 121919601,
      "leaves": 24565753,
      "valid": 1951,
      "affine_classes": 16,
      "elapsed_seconds": 6.19904637336731,
      "unpruned_leaves": 187160569,
      "unpruned_rerun": "PASS"
    },
    {
      "n": 15,
      "t": 4,
      "bound": 279936,
      "cap": 31,
      "candidate_D": 21803,
      "nodes": 158995151,
      "leaves": 26638739,
      "valid": 3181,
      "affine_classes": 16,
      "elapsed_seconds": 7.577507495880127,
      "unpruned_leaves": 256978195,
      "unpruned_rerun": "PASS"
    },
    {
      "n": 17,
      "t": 4,
      "bound": 31,
      "cap": 31,
      "candidate_D": 1,
      "nodes": 75603333,
      "leaves": 10817235,
      "valid": 0,
      "affine_classes": 0,
      "elapsed_seconds": 3.235629081726074,
      "unpruned_leaves": 145422675,
      "unpruned_rerun": "PASS"
    }
  ],
  "analytic_reductions": [
    {
      "n": 14,
      "t": 3,
      "remaining_failed_completion_orders": []
    },
    {
      "n": 16,
      "t": 3,
      "remaining_failed_completion_orders": []
    },
    {
      "n": 18,
      "t": 3,
      "remaining_failed_completion_orders": []
    },
    {
      "n": 17,
      "t": 4,
      "remaining_failed_completion_orders": [
        31
      ]
    },
    {
      "n": 19,
      "t": 4,
      "remaining_failed_completion_orders": []
    },
    {
      "n": 21,
      "t": 4,
      "remaining_failed_completion_orders": []
    },
    {
      "n": 23,
      "t": 4,
      "remaining_failed_completion_orders": []
    }
  ],
  "extremizers": [
    {
      "t": 3,
      "F": 8,
      "M": 13,
      "affine_orbit_size": 39,
      "dihedral_holes": [
        [
          0,
          1,
          2,
          6,
          9
        ],
        [
          0,
          1,
          3,
          5,
          6
        ],
        [
          0,
          1,
          3,
          7,
          11
        ]
      ]
    },
    {
      "t": 4,
      "F": 13,
      "M": 19,
      "affine_orbit_size": 57,
      "dihedral_holes": [
        [
          0,
          1,
          3,
          12,
          14,
          15
        ],
        [
          0,
          1,
          4,
          5,
          11,
          13
        ],
        [
          0,
          1,
          4,
          6,
          14,
          16
        ]
      ]
    }
  ],
  "padding_checks": [
    {
      "u": 158,
      "t": 156,
      "q": 49,
      "M": 6909,
      "n": 6751,
      "minimum_outside_sum_count": 2
    },
    {
      "u": 162,
      "t": 160,
      "q": 49,
      "M": 6909,
      "n": 6747,
      "minimum_outside_sum_count": 2
    },
    {
      "u": 163,
      "t": 161,
      "q": 55,
      "M": 8745,
      "n": 8582,
      "minimum_outside_sum_count": 2
    },
    {
      "u": 179,
      "t": 177,
      "q": 55,
      "M": 8745,
      "n": 8566,
      "minimum_outside_sum_count": 2
    }
  ],
  "asymptotic_constant": "not evaluated",
  "elapsed_seconds": 164.72644519805908
}


==> anc/code/generate_candidates.py <==
"""Exact candidate difference sets, using orders of doubling-negation orbits."""
from math import gcd,lcm,isqrt
from pathlib import Path
import time,json,sys

def divisors(a):
 for d in range(1,isqrt(a)+1):
  if a%d==0:
   yield d
   if d*d!=a:yield a//d

def generate(n,t,verbose=False):
 assert n>2*t and (n-1-t)%2==0
 start=time.time();bound=isqrt(6**(n-1));cap=1+n*(n-1)//(n-2*t)
 order_cost={}
 for k in range(1,(cap-1)//2+1):
  for x in (2**k-1,2**k+1):
   for d in divisors(x):
    if 1<d<=bound and d%2 and d not in order_cost:order_cost[d]=2*k
 # Any generating union of orbits has lcm of their element orders M.
 costs={1:0}
 for d,c in sorted(order_cost.items()):
  for a,ca in list(costs.items()):
   m=lcm(a,d)
   if m<=bound and ca+c<=cap-1 and ca+c<costs.get(m,cap):costs[m]=ca+c
 candidates=[];order_orbits={}
 for d,c in sorted(order_cost.items()):
  todo={x for x in range(1,d) if gcd(x,d)==1};obs=[]
  while todo:
   x=min(todo);orb=set();z=x
   while z not in orb:
    orb.add(z);orb.add((-z)%d);z=2*z%d
   assert len(orb)==c
   todo-=orb;obs.append(sorted(orb))
  order_orbits[d]=obs
 mods=[m for m in sorted(costs) if m>=n and m%2]
 for mi,m in enumerate(mods):
  obs=[]
  for d in sorted(order_cost):
   if m%d==0:
    obs.extend([(d,[x*(m//d) for x in ob]) for ob in order_orbits[d]])
  # Suffix-generated order allows exact pruning of impossible generating unions.
  suffix=[1]*(len(obs)+1)
  for i in range(len(obs)-1,-1,-1):suffix[i]=lcm(suffix[i+1],obs[i][0])
  # Avoid recursion depth from a large number of long orbits by enumerating combinations.
  def choose(first,D,order):
   if order==m and len(D)>=n:candidates.append((m,sorted(D)))
   if first==len(obs) or lcm(order,suffix[first])!=m:return
   for i in range(first,len(obs)):
    d,ob=obs[i]
    if len(D)+len(ob)<=cap:choose(i+1,D+ob,lcm(order,d))
  choose(0,[0],1)
  if verbose and mi%100==0:print(n,t,'moduli',mi,'/',len(mods),'candidates',len(candidates),'seconds',time.time()-start,flush=True)
 out={'n':n,'t':t,'bound':bound,'cap':cap,'orders':len(order_cost),'possible_moduli':len(mods),'candidates':candidates,'seconds':time.time()-start}
 return out

if __name__=='__main__':
 data=generate(int(sys.argv[1]),int(sys.argv[2]),True)
 Path(f'difference_candidates_{data["n"]}_{data["t"]}.json').write_text(json.dumps(data))


==> anc/code/make_figure.py <==
"""Render exact, labeled polygon examples; no image-generation model is used."""
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

root=Path(__file__).resolve().parent
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'pdf.fonttype':42})
fig,axes=plt.subplots(1,2,figsize=(9,4.25))
examples=[(31,{0,1,3},'Exact completion',r'$n=28,\ t=u=3,\ k=K=15$'),
          (25,set(range(5))|{0,5,10,15,20},'Quadratic obstruction',r'$n=16,\ t=7,\ u=9,\ k=11,\ K=12$')]
for ax,(m,B,title,subtitle) in zip(axes,examples):
    theta=np.pi/2+np.arange(m)*2*np.pi/m
    xs,ys=np.cos(theta),np.sin(theta)
    circle=np.linspace(0,2*np.pi,500)
    ax.plot(np.cos(circle),np.sin(circle),color='#d2d8de',lw=.8,zorder=0)
    idx=[j for j in range(m) if j not in B]
    ax.scatter(xs[idx],ys[idx],s=33,c='#173d5d',zorder=3)
    idx=sorted(B)
    ax.scatter(xs[idx],ys[idx],s=45,facecolors='white',edgecolors='#bb6525',linewidths=1.5,zorder=4)
    for j in range(m):
        ax.text(1.13*xs[j],1.13*ys[j],str(j),fontsize=6.7,ha='center',va='center',color='#444444')
    ax.set_title(title+'\n'+subtitle,fontsize=11,pad=12)
    ax.set_aspect('equal');ax.set_xlim(-1.3,1.3);ax.set_ylim(-1.3,1.3);ax.axis('off')
fig.tight_layout(w_pad=3)
fig.savefig(root/'polygon_examples.pdf',bbox_inches='tight')
fig.savefig(root/'work'/'polygon_examples.png',dpi=180,bbox_inches='tight')


==> anc/code/relations_5_2.json <==
{
  "n": 5,
  "t": 2,
  "stats": {
    "nodes": 255,
    "full_rank": 200
  },
  "presentation_orders": {
    "12": 46,
    "9": 25,
    "2": 1,
    "6": 34,
    "3": 9,
    "4": 4,
    "8": 21,
    "5": 10,
    "7": 12,
    "10": 28,
    "11": 6,
    "13": 2,
    "14": 2
  },
  "solutions": [
    {
      "M": 5,
      "A": [
        0,
        1,
        2,
        3,
        4
      ],
      "t": 0,
      "u": 0
    },
    {
      "M": 7,
      "A": [
        0,
        1,
        2,
        3,
        4
      ],
      "t": 2,
      "u": 2
    },
    {
      "M": 9,
      "A": [
        0,
        1,
        2,
        3,
        6
      ],
      "t": 2,
      "u": 4
    },
    {
      "M": 11,
      "A": [
        0,
        1,
        2,
        4,
        7
      ],
      "t": 2,
      "u": 6
    }
  ],
  "seconds": 0.13495349884033203
}

==> anc/code/relations_7_2.json <==
{
  "n": 7,
  "t": 2,
  "stats": {
    "nodes": 2307,
    "full_rank": 1809
  },
  "presentation_orders": {
    "4": 172,
    "2": 47,
    "1": 4,
    "3": 62,
    "5": 210,
    "20": 70,
    "10": 268,
    "6": 200,
    "9": 124,
    "12": 84,
    "7": 248,
    "8": 150,
    "14": 136,
    "11": 24,
    "13": 4,
    "16": 6
  },
  "solutions": [
    {
      "M": 7,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "t": 0,
      "u": 0
    },
    {
      "M": 9,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "t": 2,
      "u": 2
    },
    {
      "M": 9,
      "A": [
        0,
        1,
        2,
        3,
        4,
        6,
        7
      ],
      "t": 2,
      "u": 2
    }
  ],
  "seconds": 3.550748825073242
}

==> anc/code/relations_8_3.json <==
{
  "n": 8,
  "t": 3,
  "stats": {
    "nodes": 67142,
    "full_rank": 53203
  },
  "presentation_orders": {
    "8": 4294,
    "4": 1154,
    "2": 109,
    "1": 4,
    "3": 346,
    "6": 3069,
    "5": 1338,
    "9": 5442,
    "10": 5904,
    "7": 3098,
    "40": 400,
    "20": 4106,
    "15": 1478,
    "12": 4670,
    "18": 3980,
    "24": 904,
    "14": 5302,
    "11": 1750,
    "16": 2399,
    "13": 1098,
    "28": 1692,
    "17": 264,
    "21": 60,
    "19": 72,
    "22": 240,
    "23": 12,
    "26": 12,
    "32": 6
  },
  "solutions": [
    {
      "M": 9,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "t": 1,
      "u": 1
    },
    {
      "M": 11,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 11,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        8
      ],
      "t": 3,
      "u": 3
    },
    {
      "M": 13,
      "A": [
        0,
        1,
        2,
        3,
        4,
        5,
        8,
        10
      ],
      "t": 3,
      "u": 5
    }
  ],
  "seconds": 258.0213646888733
}

==> anc/code/seed_53_certificate.json <==
{
  "modulus": 53,
  "seed": [
    0,
    1,
    2,
    3,
    6,
    11,
    18,
    25,
    31,
    38,
    45,
    50
  ],
  "strict_sum_counts": [
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    2,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    2,
    1
  ],
  "one_pair_per_residue": {
    "0": [
      3,
      50
    ],
    "1": [
      0,
      1
    ],
    "2": [
      0,
      2
    ],
    "3": [
      0,
      3
    ],
    "4": [
      1,
      3
    ],
    "5": [
      2,
      3
    ],
    "6": [
      0,
      6
    ],
    "7": [
      1,
      6
    ],
    "8": [
      2,
      6
    ],
    "9": [
      3,
      6
    ],
    "10": [
      18,
      45
    ],
    "11": [
      0,
      11
    ],
    "12": [
      1,
      11
    ],
    "13": [
      2,
      11
    ],
    "14": [
      3,
      11
    ],
    "15": [
      18,
      50
    ],
    "16": [
      31,
      38
    ],
    "17": [
      6,
      11
    ],
    "18": [
      0,
      18
    ],
    "19": [
      1,
      18
    ],
    "20": [
      2,
      18
    ],
    "21": [
      3,
      18
    ],
    "22": [
      25,
      50
    ],
    "23": [
      31,
      45
    ],
    "24": [
      6,
      18
    ],
    "25": [
      0,
      25
    ],
    "26": [
      1,
      25
    ],
    "27": [
      2,
      25
    ],
    "28": [
      3,
      25
    ],
    "29": [
      11,
      18
    ],
    "30": [
      38,
      45
    ],
    "31": [
      0,
      31
    ],
    "32": [
      1,
      31
    ],
    "33": [
      2,
      31
    ],
    "34": [
      3,
      31
    ],
    "35": [
      38,
      50
    ],
    "36": [
      11,
      25
    ],
    "37": [
      6,
      31
    ],
    "38": [
      0,
      38
    ],
    "39": [
      1,
      38
    ],
    "40": [
      2,
      38
    ],
    "41": [
      3,
      38
    ],
    "42": [
      11,
      31
    ],
    "43": [
      18,
      25
    ],
    "44": [
      6,
      38
    ],
    "45": [
      0,
      45
    ],
    "46": [
      1,
      45
    ],
    "47": [
      2,
      45
    ],
    "48": [
      3,
      45
    ],
    "49": [
      11,
      38
    ],
    "50": [
      0,
      50
    ],
    "51": [
      1,
      50
    ],
    "52": [
      2,
      50
    ]
  },
  "amplification_spacing": 3673365502978710,
  "lower_coefficient": "53/144",
  "source": "Fitch companion table, modulus 53; directly checked here"
}


==> anc/code/small_defect_verification.json <==
{
  "status": "PASS",
  "arithmetic": "integer only",
  "method": "doubling-negation orbit enumeration",
  "classifications": [
    {
      "n": 4,
      "t": 1,
      "modulus_bound": 14,
      "difference_set_bound": 7,
      "candidate_difference_sets": 3,
      "candidate_subsets": 44,
      "solutions": [
        {
          "M": 5,
          "A": [
            0,
            1,
            2,
            3
          ],
          "t": 1,
          "u": 1
        }
      ],
      "elapsed_seconds": 0.0001785755157470703
    },
    {
      "n": 5,
      "t": 2,
      "modulus_bound": 36,
      "difference_set_bound": 21,
      "candidate_difference_sets": 38,
      "candidate_subsets": 61653,
      "solutions": [
        {
          "M": 5,
          "A": [
            0,
            1,
            2,
            3,
            4
          ],
          "t": 0,
          "u": 0
        },
        {
          "M": 7,
          "A": [
            0,
            1,
            2,
            3,
            4
          ],
          "t": 2,
          "u": 2
        },
        {
          "M": 9,
          "A": [
            0,
            1,
            2,
            3,
            6
          ],
          "t": 2,
          "u": 4
        },
        {
          "M": 11,
          "A": [
            0,
            1,
            2,
            4,
            7
          ],
          "t": 2,
          "u": 6
        }
      ],
      "elapsed_seconds": 0.06298708915710449
    },
    {
      "n": 7,
      "t": 2,
      "modulus_bound": 216,
      "difference_set_bound": 15,
      "candidate_difference_sets": 81,
      "candidate_subsets": 144980,
      "solutions": [
        {
          "M": 7,
          "A": [
            0,
            1,
            2,
            3,
            4,
            5,
            6
          ],
          "t": 0,
          "u": 0
        },
        {
          "M": 9,
          "A": [
            0,
            1,
            2,
            3,
            4,
            5,
            6
          ],
          "t": 2,
          "u": 2
        },
        {
          "M": 9,
          "A": [
            0,
            1,
            2,
            3,
            4,
            6,
            7
          ],
          "t": 2,
          "u": 2
        }
      ],
      "elapsed_seconds": 0.2326374053955078
    }
  ],
  "extremal_orbits": [
    {
      "M": 9,
      "affine_orbit_size": 27,
      "dihedral_representatives": [
        [
          0,
          1,
          2,
          3,
          6
        ],
        [
          0,
          1,
          2,
          4,
          7
        ],
        [
          0,
          1,
          3,
          5,
          6
        ]
      ]
    },
    {
      "M": 11,
      "affine_orbit_size": 22,
      "dihedral_representatives": [
        [
          0,
          1,
          2,
          4,
          7
        ]
      ]
    }
  ],
  "baseline_checks": [
    {
      "t": 1,
      "n": 2,
      "M": 5
    },
    {
      "t": 2,
      "n": 5,
      "M": 9
    },
    {
      "t": 3,
      "n": 6,
      "M": 15
    },
    {
      "t": 4,
      "n": 7,
      "M": 15
    },
    {
      "t": 5,
      "n": 10,
      "M": 25
    },
    {
      "t": 6,
      "n": 11,
      "M": 25
    },
    {
      "t": 7,
      "n": 14,
      "M": 35
    },
    {
      "t": 8,
      "n": 15,
      "M": 35
    },
    {
      "t": 9,
      "n": 18,
      "M": 45
    },
    {
      "t": 10,
      "n": 19,
      "M": 45
    },
    {
      "t": 11,
      "n": 22,
      "M": 55
    },
    {
      "t": 12,
      "n": 23,
      "M": 55
    },
    {
      "t": 13,
      "n": 26,
      "M": 65
    },
    {
      "t": 14,
      "n": 27,
      "M": 65
    },
    {
      "t": 15,
      "n": 30,
      "M": 75
    },
    {
      "t": 16,
      "n": 31,
      "M": 75
    },
    {
      "t": 17,
      "n": 34,
      "M": 85
    },
    {
      "t": 18,
      "n": 35,
      "M": 85
    },
    {
      "t": 19,
      "n": 38,
      "M": 95
    },
    {
      "t": 20,
      "n": 39,
      "M": 95
    }
  ],
  "lifting_checks": [
    {
      "seed_M": 9,
      "h": 1,
      "n": 5,
      "t": 2,
      "u": 4
    },
    {
      "seed_M": 9,
      "h": 3,
      "n": 15,
      "t": 6,
      "u": 12
    },
    {
      "seed_M": 9,
      "h": 5,
      "n": 25,
      "t": 10,
      "u": 20
    },
    {
      "seed_M": 9,
      "h": 7,
      "n": 35,
      "t": 14,
      "u": 28
    },
    {
      "seed_M": 11,
      "h": 1,
      "n": 5,
      "t": 2,
      "u": 6
    },
    {
      "seed_M": 11,
      "h": 3,
      "n": 15,
      "t": 6,
      "u": 18
    },
    {
      "seed_M": 11,
      "h": 5,
      "n": 25,
      "t": 10,
      "u": 30
    },
    {
      "seed_M": 11,
      "h": 7,
      "n": 35,
      "t": 14,
      "u": 42
    }
  ]
}


==> anc/code/verification_results.json <==
{
  "status": "PASS",
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "arithmetic": "exact integer modular arithmetic",
  "elapsed_seconds": 16.347633123397827,
  "odd_groups": [
    {
      "m": 3,
      "normalized_sets": 4,
      "hull_cases": 2,
      "root_bound_cases": 2,
      "exact_completion_cases": 1,
      "sum_cover_obstructions": 0,
      "gap_identity_cases": 4
    },
    {
      "m": 5,
      "normalized_sets": 16,
      "hull_cases": 2,
      "root_bound_cases": 2,
      "exact_completion_cases": 1,
      "sum_cover_obstructions": 4,
      "gap_identity_cases": 12
    },
    {
      "m": 7,
      "normalized_sets": 64,
      "hull_cases": 8,
      "root_bound_cases": 2,
      "exact_completion_cases": 1,
      "sum_cover_obstructions": 21,
      "gap_identity_cases": 49
    },
    {
      "m": 9,
      "normalized_sets": 256,
      "hull_cases": 11,
      "root_bound_cases": 11,
      "exact_completion_cases": 10,
      "sum_cover_obstructions": 104,
      "gap_identity_cases": 211
    },
    {
      "m": 11,
      "normalized_sets": 1024,
      "hull_cases": 57,
      "root_bound_cases": 12,
      "exact_completion_cases": 11,
      "sum_cover_obstructions": 475,
      "gap_identity_cases": 864
    },
    {
      "m": 13,
      "normalized_sets": 4096,
      "hull_cases": 80,
      "root_bound_cases": 14,
      "exact_completion_cases": 13,
      "sum_cover_obstructions": 2127,
      "gap_identity_cases": 3598
    },
    {
      "m": 15,
      "normalized_sets": 16384,
      "hull_cases": 109,
      "root_bound_cases": 109,
      "exact_completion_cases": 108,
      "sum_cover_obstructions": 9460,
      "gap_identity_cases": 14988
    },
    {
      "m": 17,
      "normalized_sets": 65536,
      "hull_cases": 698,
      "root_bound_cases": 138,
      "exact_completion_cases": 137,
      "sum_cover_obstructions": 40738,
      "gap_identity_cases": 60948
    },
    {
      "m": 19,
      "normalized_sets": 262144,
      "hull_cases": 989,
      "root_bound_cases": 173,
      "exact_completion_cases": 172,
      "sum_cover_obstructions": 175320,
      "gap_identity_cases": 248377
    }
  ],
  "odd_normalized_subsets": 349524,
  "even_identity_cases": 10922,
  "exception_family": [
    {
      "q": 3,
      "r": 3,
      "m": 9,
      "n": 4,
      "t": 3,
      "holes": 5,
      "pinned_max": 3,
      "global_distances": 4,
      "global_distance_check": "explicit difference enumeration in Z/9Z",
      "ratio_n_t_squared": 0.4444444444444444
    },
    {
      "q": 3,
      "r": 5,
      "m": 15,
      "n": 8,
      "t": 5,
      "holes": 7,
      "pinned_max": 6,
      "global_distances": 7,
      "global_distance_check": "density: 2*n > m",
      "ratio_n_t_squared": 0.32
    },
    {
      "q": 5,
      "r": 5,
      "m": 25,
      "n": 16,
      "t": 7,
      "holes": 9,
      "pinned_max": 11,
      "global_distances": 12,
      "global_distance_check": "density: 2*n > m",
      "ratio_n_t_squared": 0.32653061224489793
    },
    {
      "q": 7,
      "r": 7,
      "m": 49,
      "n": 36,
      "t": 11,
      "holes": 13,
      "pinned_max": 23,
      "global_distances": 24,
      "global_distance_check": "density: 2*n > m",
      "ratio_n_t_squared": 0.2975206611570248
    },
    {
      "q": 11,
      "r": 11,
      "m": 121,
      "n": 100,
      "t": 19,
      "holes": 21,
      "pinned_max": 59,
      "global_distances": 60,
      "global_distance_check": "density: 2*n > m",
      "ratio_n_t_squared": 0.2770083102493075
    },
    {
      "q": 21,
      "r": 21,
      "m": 441,
      "n": 400,
      "t": 39,
      "holes": 41,
      "pinned_max": 219,
      "global_distances": 220,
      "global_distance_check": "density: 2*n > m",
      "ratio_n_t_squared": 0.26298487836949375
    },
    {
      "q": 51,
      "r": 51,
      "m": 2601,
      "n": 2500,
      "t": 99,
      "holes": 101,
      "pinned_max": 1299,
      "global_distances": 1300,
      "global_distance_check": "density: 2*n > m",
      "ratio_n_t_squared": 0.2550760126517702
    },
    {
      "q": 101,
      "r": 101,
      "m": 10201,
      "n": 10000,
      "t": 199,
      "holes": 201,
      "pinned_max": 5099,
      "global_distances": 5100,
      "global_distance_check": "density: 2*n > m",
      "ratio_n_t_squared": 0.252518875785965
    }
  ],
  "three_fibre_family": [
    {
      "q": 7,
      "r": 5,
      "M": 105,
      "n": 86,
      "holes": 19,
      "t": 17,
      "minimum_outside_representation_count": 2,
      "pinned_max": 51,
      "global_distances": 52,
      "ratio_n_t_squared": 0.2975778546712803,
      "one_gap_theorem_applies": false
    },
    {
      "q": 13,
      "r": 11,
      "M": 429,
      "n": 392,
      "holes": 37,
      "t": 35,
      "minimum_outside_representation_count": 2,
      "pinned_max": 213,
      "global_distances": 214,
      "ratio_n_t_squared": 0.32,
      "one_gap_theorem_applies": true
    },
    {
      "q": 19,
      "r": 17,
      "M": 969,
      "n": 914,
      "holes": 55,
      "t": 53,
      "minimum_outside_representation_count": 2,
      "pinned_max": 483,
      "global_distances": 484,
      "ratio_n_t_squared": 0.32538269846920614,
      "one_gap_theorem_applies": true
    },
    {
      "q": 31,
      "r": 29,
      "M": 2697,
      "n": 2606,
      "holes": 91,
      "t": 89,
      "minimum_outside_representation_count": 2,
      "pinned_max": 1347,
      "global_distances": 1348,
      "ratio_n_t_squared": 0.3289988637798258,
      "one_gap_theorem_applies": true
    },
    {
      "q": 61,
      "r": 59,
      "M": 10797,
      "n": 10616,
      "holes": 181,
      "t": 179,
      "minimum_outside_representation_count": 2,
      "pinned_max": 5397,
      "global_distances": 5398,
      "ratio_n_t_squared": 0.33132548921694077,
      "one_gap_theorem_applies": true
    },
    {
      "q": 121,
      "r": 119,
      "M": 43197,
      "n": 42836,
      "holes": 361,
      "t": 359,
      "minimum_outside_representation_count": 2,
      "pinned_max": 21597,
      "global_distances": 21598,
      "ratio_n_t_squared": 0.3323686191137561,
      "one_gap_theorem_applies": true
    },
    {
      "q": 301,
      "r": 299,
      "M": 269997,
      "n": 269096,
      "holes": 901,
      "t": 899,
      "minimum_outside_representation_count": 2,
      "pinned_max": 134997,
      "global_distances": 134998,
      "ratio_n_t_squared": 0.33295677684140457,
      "one_gap_theorem_applies": true
    }
  ],
  "asymmetric_example": {
    "m": 31,
    "holes": [
      0,
      1,
      3
    ],
    "n": 28,
    "t": 3,
    "rotations": [
      0
    ],
    "reflections": []
  },
  "robust_structured_cases": [
    {
      "M": 101,
      "holes": 0,
      "outliers": 0,
      "threshold": 0,
      "bad_pins": 0,
      "symmetric_difference": 0
    },
    {
      "M": 101,
      "holes": 0,
      "outliers": 1,
      "threshold": 1,
      "bad_pins": 1,
      "symmetric_difference": 1
    },
    {
      "M": 101,
      "holes": 0,
      "outliers": 2,
      "threshold": 2,
      "bad_pins": 2,
      "symmetric_difference": 2
    },
    {
      "M": 101,
      "holes": 0,
      "outliers": 3,
      "threshold": 3,
      "bad_pins": 3,
      "symmetric_difference": 3
    },
    {
      "M": 101,
      "holes": 1,
      "outliers": 0,
      "threshold": 1,
      "bad_pins": 0,
      "symmetric_difference": 1
    },
    {
      "M": 101,
      "holes": 1,
      "outliers": 1,
      "threshold": 2,
      "bad_pins": 1,
      "symmetric_difference": 2
    },
    {
      "M": 101,
      "holes": 1,
      "outliers": 2,
      "threshold": 3,
      "bad_pins": 2,
      "symmetric_difference": 3
    },
    {
      "M": 101,
      "holes": 1,
      "outliers": 3,
      "threshold": 4,
      "bad_pins": 3,
      "symmetric_difference": 4
    },
    {
      "M": 101,
      "holes": 2,
      "outliers": 0,
      "threshold": 2,
      "bad_pins": 0,
      "symmetric_difference": 2
    },
    {
      "M": 101,
      "holes": 2,
      "outliers": 1,
      "threshold": 3,
      "bad_pins": 1,
      "symmetric_difference": 3
    },
    {
      "M": 101,
      "holes": 2,
      "outliers": 2,
      "threshold": 4,
      "bad_pins": 2,
      "symmetric_difference": 4
    },
    {
      "M": 101,
      "holes": 2,
      "outliers": 3,
      "threshold": 5,
      "bad_pins": 3,
      "symmetric_difference": 5
    },
    {
      "M": 101,
      "holes": 3,
      "outliers": 0,
      "threshold": 3,
      "bad_pins": 0,
      "symmetric_difference": 3
    },
    {
      "M": 101,
      "holes": 3,
      "outliers": 1,
      "threshold": 4,
      "bad_pins": 1,
      "symmetric_difference": 4
    },
    {
      "M": 101,
      "holes": 3,
      "outliers": 2,
      "threshold": 5,
      "bad_pins": 2,
      "symmetric_difference": 5
    },
    {
      "M": 101,
      "holes": 3,
      "outliers": 3,
      "threshold": 6,
      "bad_pins": 3,
      "symmetric_difference": 6
    },
    {
      "M": 101,
      "holes": 4,
      "outliers": 0,
      "threshold": 4,
      "bad_pins": 0,
      "symmetric_difference": 4
    },
    {
      "M": 101,
      "holes": 4,
      "outliers": 1,
      "threshold": 5,
      "bad_pins": 1,
      "symmetric_difference": 5
    },
    {
      "M": 101,
      "holes": 4,
      "outliers": 2,
      "threshold": 6,
      "bad_pins": 2,
      "symmetric_difference": 6
    },
    {
      "M": 101,
      "holes": 4,
      "outliers": 3,
      "threshold": 7,
      "bad_pins": 3,
      "symmetric_difference": 7
    },
    {
      "M": 201,
      "holes": 0,
      "outliers": 0,
      "threshold": 0,
      "bad_pins": 0,
      "symmetric_difference": 0
    },
    {
      "M": 201,
      "holes": 0,
      "outliers": 1,
      "threshold": 1,
      "bad_pins": 1,
      "symmetric_difference": 1
    },
    {
      "M": 201,
      "holes": 0,
      "outliers": 2,
      "threshold": 2,
      "bad_pins": 2,
      "symmetric_difference": 2
    },
    {
      "M": 201,
      "holes": 0,
      "outliers": 3,
      "threshold": 3,
      "bad_pins": 3,
      "symmetric_difference": 3
    },
    {
      "M": 201,
      "holes": 1,
      "outliers": 0,
      "threshold": 1,
      "bad_pins": 0,
      "symmetric_difference": 1
    },
    {
      "M": 201,
      "holes": 1,
      "outliers": 1,
      "threshold": 2,
      "bad_pins": 1,
      "symmetric_difference": 2
    },
    {
      "M": 201,
      "holes": 1,
      "outliers": 2,
      "threshold": 3,
      "bad_pins": 2,
      "symmetric_difference": 3
    },
    {
      "M": 201,
      "holes": 1,
      "outliers": 3,
      "threshold": 4,
      "bad_pins": 3,
      "symmetric_difference": 4
    },
    {
      "M": 201,
      "holes": 2,
      "outliers": 0,
      "threshold": 2,
      "bad_pins": 0,
      "symmetric_difference": 2
    },
    {
      "M": 201,
      "holes": 2,
      "outliers": 1,
      "threshold": 3,
      "bad_pins": 1,
      "symmetric_difference": 3
    },
    {
      "M": 201,
      "holes": 2,
      "outliers": 2,
      "threshold": 4,
      "bad_pins": 2,
      "symmetric_difference": 4
    },
    {
      "M": 201,
      "holes": 2,
      "outliers": 3,
      "threshold": 5,
      "bad_pins": 3,
      "symmetric_difference": 5
    },
    {
      "M": 201,
      "holes": 3,
      "outliers": 0,
      "threshold": 3,
      "bad_pins": 0,
      "symmetric_difference": 3
    },
    {
      "M": 201,
      "holes": 3,
      "outliers": 1,
      "threshold": 4,
      "bad_pins": 1,
      "symmetric_difference": 4
    },
    {
      "M": 201,
      "holes": 3,
      "outliers": 2,
      "threshold": 5,
      "bad_pins": 2,
      "symmetric_difference": 5
    },
    {
      "M": 201,
      "holes": 3,
      "outliers": 3,
      "threshold": 6,
      "bad_pins": 3,
      "symmetric_difference": 6
    },
    {
      "M": 201,
      "holes": 4,
      "outliers": 0,
      "threshold": 4,
      "bad_pins": 0,
      "symmetric_difference": 4
    },
    {
      "M": 201,
      "holes": 4,
      "outliers": 1,
      "threshold": 5,
      "bad_pins": 1,
      "symmetric_difference": 5
    },
    {
      "M": 201,
      "holes": 4,
      "outliers": 2,
      "threshold": 6,
      "bad_pins": 2,
      "symmetric_difference": 6
    },
    {
      "M": 201,
      "holes": 4,
      "outliers": 3,
      "threshold": 7,
      "bad_pins": 3,
      "symmetric_difference": 7
    },
    {
      "M": 401,
      "holes": 0,
      "outliers": 0,
      "threshold": 0,
      "bad_pins": 0,
      "symmetric_difference": 0
    },
    {
      "M": 401,
      "holes": 0,
      "outliers": 1,
      "threshold": 1,
      "bad_pins": 1,
      "symmetric_difference": 1
    },
    {
      "M": 401,
      "holes": 0,
      "outliers": 2,
      "threshold": 2,
      "bad_pins": 2,
      "symmetric_difference": 2
    },
    {
      "M": 401,
      "holes": 0,
      "outliers": 3,
      "threshold": 3,
      "bad_pins": 3,
      "symmetric_difference": 3
    },
    {
      "M": 401,
      "holes": 1,
      "outliers": 0,
      "threshold": 1,
      "bad_pins": 0,
      "symmetric_difference": 1
    },
    {
      "M": 401,
      "holes": 1,
      "outliers": 1,
      "threshold": 2,
      "bad_pins": 1,
      "symmetric_difference": 2
    },
    {
      "M": 401,
      "holes": 1,
      "outliers": 2,
      "threshold": 3,
      "bad_pins": 2,
      "symmetric_difference": 3
    },
    {
      "M": 401,
      "holes": 1,
      "outliers": 3,
      "threshold": 4,
      "bad_pins": 3,
      "symmetric_difference": 4
    },
    {
      "M": 401,
      "holes": 2,
      "outliers": 0,
      "threshold": 2,
      "bad_pins": 0,
      "symmetric_difference": 2
    },
    {
      "M": 401,
      "holes": 2,
      "outliers": 1,
      "threshold": 3,
      "bad_pins": 1,
      "symmetric_difference": 3
    },
    {
      "M": 401,
      "holes": 2,
      "outliers": 2,
      "threshold": 4,
      "bad_pins": 2,
      "symmetric_difference": 4
    },
    {
      "M": 401,
      "holes": 2,
      "outliers": 3,
      "threshold": 5,
      "bad_pins": 3,
      "symmetric_difference": 5
    },
    {
      "M": 401,
      "holes": 3,
      "outliers": 0,
      "threshold": 3,
      "bad_pins": 0,
      "symmetric_difference": 3
    },
    {
      "M": 401,
      "holes": 3,
      "outliers": 1,
      "threshold": 4,
      "bad_pins": 1,
      "symmetric_difference": 4
    },
    {
      "M": 401,
      "holes": 3,
      "outliers": 2,
      "threshold": 5,
      "bad_pins": 2,
      "symmetric_difference": 5
    },
    {
      "M": 401,
      "holes": 3,
      "outliers": 3,
      "threshold": 6,
      "bad_pins": 3,
      "symmetric_difference": 6
    },
    {
      "M": 401,
      "holes": 4,
      "outliers": 0,
      "threshold": 4,
      "bad_pins": 0,
      "symmetric_difference": 4
    },
    {
      "M": 401,
      "holes": 4,
      "outliers": 1,
      "threshold": 5,
      "bad_pins": 1,
      "symmetric_difference": 5
    },
    {
      "M": 401,
      "holes": 4,
      "outliers": 2,
      "threshold": 6,
      "bad_pins": 2,
      "symmetric_difference": 6
    },
    {
      "M": 401,
      "holes": 4,
      "outliers": 3,
      "threshold": 7,
      "bad_pins": 3,
      "symmetric_difference": 7
    }
  ],
  "new_checks": [
    "pointwise complement identity for all tested odd sets",
    "sum-cover equivalence in the doubled affine completion",
    "parity and representation-budget inequality",
    "local-global gap when all completion differences occur",
    "finite gap hierarchy whenever its hypotheses hold",
    "one-gap criterion in terms of holes",
    "three-fibre cyclic CRT construction"
  ]
}

==> anc/code/verify_amplification.py <==
"""Exact certificates for the strict-cover amplification theorem.
The theorem is analytic. Finite tests supplement, rather than replace, its proof.
"""
from itertools import combinations
from math import gcd,lcm
from pathlib import Path
import json,random,time
ROOT=Path(__file__).resolve().parent
W=[0,1,2,3,6,11,18,25,31,38,45,50]

def pair_decomposition(x,y,q,C,i,j):
 r=q-C;d=2**(j-i)-1;m=C//d
 y_scaled=y*pow(2**i,-1,r)%r
 l0=(y_scaled-x)*pow(d,-1,r)%r
 if l0<=x:h,l=x-l0,l0
 else:l=(l0-m)%r;h=x-l+q
 assert 0<=h<q+m and 0<=l<r
 assert (h+l)%q==x and (2**i*h+2**j*l)%r==y
 return h,l

def main():
 start=time.time();w=53;k=len(W)
 counts=[0]*w;pairs={}
 for i,j in combinations(range(k),2):
  z=(W[i]+W[j])%w;counts[z]+=1;pairs.setdefault(z,(i,j))
 assert len(pairs)==w and min(counts)>0 and sum(counts)==66
 C=lcm(2,w,*(2**d-1 for d in range(1,k)))
 assert C==3673365502978710
 certificate={'modulus':w,'seed':W,'strict_sum_counts':counts,'one_pair_per_residue':{str(z):[W[i],W[j]] for z,(i,j) in sorted(pairs.items())},'amplification_spacing':C,'lower_coefficient':'53/144','source':'Fitch companion table, modulus 53; directly checked here'}
 (ROOT/'seed_53_certificate.json').write_text(json.dumps(certificate,indent=2)+'\n')
 # Enumerate all sums, independently of the constructive decomposition formula.
 small=[]
 for c in (2,6,18,30):
  for q in (3*c+1,4*c+1):
   r=q-c
   for d in range(1,c+1):
    if c%d:continue
    m=c//d
    sums={((h+l)%q,(h+(1+d)*l)%r) for h in range(q+m) for l in range(r)}
    assert len(sums)==q*r
    small.append({'C':c,'q':q,'d':d,'covered':len(sums)})
 # Whole strict covers for the three-tag specialization at two small moduli.
 whole=[]
 for q in (19,25):
  c=6;r=q-c;tags=[0,1,2];L=q+c
  points=[(h%q,(2**i*h)%r,b) for i,b in enumerate(tags) for h in range(L)]
  sums={((a[0]+b[0])%q,(a[1]+b[1])%r,(a[2]+b[2])%3) for a,b in combinations(points,2)}
  assert len(points)==3*L and len(set(points))==len(points)
  assert len(sums)==3*q*r
  whole.append({'q':q,'M':3*q*r,'holes':len(points),'strictly_covered':len(sums)})
 # Large-parameter congruence checks use unbounded Python integers.
 rnd=random.Random(20261027);q=1+10*C;r=q-C;M=w*q*r
 assert gcd(q,r)==gcd(w,q)==gcd(w,r)==1 and M%2==1
 samples=0
 for i,j in combinations(range(k),2):
  targets=[(0,0),(q-1,r-1),(0,r-1),(q-1,0)]
  targets += [(rnd.randrange(q),rnd.randrange(r)) for _ in range(100)]
  for x,y in targets:pair_decomposition(x,y,q,C,i,j);samples+=1
 # Check all third-coordinate certificates and the resulting CRT sums.
 crt_checks=0
 def crt(x,y,z):return sum(v*(M//d)*pow(M//d,-1,d) for v,d in ((x,q),(y,r),(z,w)))%M
 for z,(i,j) in pairs.items():
  for _ in range(20):
   x,y=rnd.randrange(q),rnd.randrange(r)
   h,l=pair_decomposition(x,y,q,C,i,j)
   a=crt(h%q,2**i*h%r,W[i]);b=crt(l%q,2**j*l%r,W[j])
   assert a!=b and (a+b)%M==crt(x,y,z);crt_checks+=1
 report={'status':'PASS','arithmetic':'exact integers','seed_residues_covered':w,'strict_pairs':66,'spacing_C':C,'lower_coefficient':'53/144','small_exhaustive_pair_cases':small,'whole_small_covers':whole,'large_pair_samples':samples,'large_CRT_samples':crt_checks,'large_group_order':M,'scope':'Analytic proof establishes all parameters. Large-modulus computational checks are sampled; they are not exhaustive or formal certification.','elapsed_seconds':time.time()-start}
 (ROOT/'amplification_verification.json').write_text(json.dumps(report,indent=2)+'\n')
 print(json.dumps({key:report[key] for key in ('status','seed_residues_covered','large_pair_samples','large_CRT_samples','lower_coefficient','elapsed_seconds')},indent=2))
if __name__=='__main__':main()


==> anc/code/verify_defect_five.py <==
"""Reproduce F(5)=14. Exact finite searches with analytically proved bounds.

Python 3.10+, C++17 compiler. Default regenerates every candidate input.
--candidate-dir reuses byte-identical cached inputs checked against SHA-256.
No runtime cutoff is passed to the proof search. A timeout never certifies absence.
"""
from pathlib import Path
from itertools import combinations
from math import gcd
import argparse,hashlib,json,os,re,subprocess,tempfile,time
from generate_candidates import generate
ROOT=Path(__file__).resolve().parent

def run(binary,path):
 p=subprocess.run([str(binary),str(path)],capture_output=True,text=True,check=True)
 match=re.search(r'nodes=(\d+) leaves=(\d+) searched_D=(\d+) found=(\d+) timed=(\d+)',p.stdout)
 assert match,p.stdout
 return dict(zip(('nodes','leaves','searched_D','found','timed_out'),map(int,match.groups())))

def write_input(path,n,t,candidates):
 with path.open('w') as f:
  f.write(f'{n} {t} {len(candidates)}\n')
  for m,D in candidates:f.write(f'{m} {len(D)} '+' '.join(map(str,D))+'\n')

def regression(binary,tmp):
 checks=[]
 for m in (5,7,9,11,13):
  for n in (3,4,5,6,7):
   if n>=m:continue
   for t in (1,2,3):
    if t>n-1 or (n-1-t)%2 or m-n<=t:continue
    candidates=set();expected=False
    for tail in combinations(range(1,m),n-1):
     A={0,*tail}
     if gcd(m,*A)!=1:continue
     D=tuple(sorted({(a-b)%m for a in A for b in A}));candidates.add(D)
     if max(sum((2*a-b)%m not in A for b in A) for a in A)<=t:expected=True
    path=tmp/'regression.dat';write_input(path,n,t,[(m,list(D)) for D in sorted(candidates)])
    observed=run(binary,path);assert bool(observed['found'])==expected
    checks.append({'M':m,'n':n,'t':t,'exists':expected})
 # A generating set with no unit difference exercises the singular branch.
 A={0,15,21,35};m=105;D=sorted({(a-b)%m for a in A for b in A})
 assert gcd(m,*D)==1 and not any(gcd(d,m)==1 for d in D)
 path=tmp/'singular.dat';write_input(path,4,3,[(m,D)])
 assert run(binary,path)['found']==1
 return checks

def main():
 parser=argparse.ArgumentParser();parser.add_argument('--candidate-dir',type=Path);args=parser.parse_args()
 expected=json.loads((ROOT/'defect_five_results.json').read_text());start=time.time();rows=[]
 with tempfile.TemporaryDirectory(prefix='polygon-F5-') as temp:
  tmp=Path(temp);binary=tmp/'exclude'
  subprocess.run([os.environ.get('CXX','g++'),'-std=c++17','-O3','-Wall','-Wextra',str(ROOT/'exclude_defect_five.cpp'),'-o',str(binary)],check=True)
  checks=regression(binary,tmp)
  print('small brute-force regression PASS',len(checks),'and singular case',flush=True)
  for n in (16,18,20,22):
   row=expected[str(n)]
   if args.candidate_dir:path=args.candidate_dir/f'exclude_{n}_5.dat'
   else:
    path=tmp/f'exclude_{n}_5.dat'
    if n==22:candidates=[(39,list(range(39)))]
    else:
     data=generate(n,5)
     candidates=[(m,D) for m,D in data['candidates'] if m-n>5 and (m-n-5)*n<=(m-n)*(m-n-1)]
    write_input(path,n,5,candidates)
    del candidates
    if n!=22:del data
   assert hashlib.sha256(path.read_bytes()).hexdigest()==row['input_sha256']
   observed=run(binary,path)
   assert all(observed[key]==row[key] for key in observed),(n,observed,row)
   rows.append({**row,'verified':'PASS'});print('absence PASS',n,flush=True)
  # Separate complete-modulus implementation for the one large residual case.
  fixed=tmp/'fixed'
  subprocess.run([os.environ.get('CXX','g++'),'-std=c++17','-O3',str(ROOT/'verify_fixed_modulus.cpp'),'-o',str(fixed)],check=True)
  p=subprocess.run([str(fixed),'39','22','5','300'],capture_output=True,text=True,check=True)
  assert 'found=0 timed=0' in p.stderr and not p.stdout.strip()
 B={0,1,3,7,11,15,19};M=21;A=set(range(M))-B
 assert len(A)==14
 assert {(a-b)%M for a in A for b in A}==set(range(M))
 assert max(sum((2*a-b)%M not in A for b in A) for a in A)==5
 assert len(B)==7 and {(b+c)%M for b in B for c in B}==set(range(M))
 reductions=[]
 for n in (22,24,26,28,30):
  moduli=[M for M in range(n+7,n*n//(n-10)+1,2) if (M-n-5)*n<=(M-n)*(M-n-1)]
  assert moduli==([39] if n==22 else [])
  reductions.append({'n':n,'remaining_failed_orders':moduli})
 result={'status':'PASS','F5':14,'extremal_classification':'not completed at defect five','runs':rows,'small_bruteforce_cross_checks':checks,'singular_branch':'PASS','separate_Z39_search':'PASS','analytic_reductions':reductions,'witness':{'M':21,'n':14,'t':5,'holes':sorted(B)},'candidate_generation':'regenerated' if not args.candidate_dir else 'previously generated exact inputs with verified hashes','elapsed_seconds':time.time()-start}
 (ROOT/'defect_five_verification.json').write_text(json.dumps(result,indent=2)+'\n')
 print('F(5)=14 verification PASS',flush=True)
if __name__=='__main__':main()


==> anc/code/verify_extended.py <==
"""Reproduce the exact F(3), F(4) classifications and structural checks.

Requires Python 3.10+ and a C++17 compiler (g++ by default).
--cross-check repeats the defect-four runs without the optional pin pruning.
--reference runs the independent, slower Python checks for defect three.
No floating-point arithmetic is used to accept a configuration.
"""
from pathlib import Path
from math import gcd
import argparse,json,subprocess,tempfile,time,os
from generate_candidates import generate

ROOT=Path(__file__).resolve().parent
CASES=((8,3),(10,3),(12,3),(13,4),(15,4),(17,4))

def affine(A,m):
 return min(tuple(sorted(r*(a-b)%m for a in A)) for b in A for r in range(1,m) if gcd(r,m)==1)

def dihedral(A,m):
 return min(tuple(sorted((r*a+b)%m for a in A)) for r in (-1,1) for b in range(m))

def main():
 parser=argparse.ArgumentParser();parser.add_argument('--cross-check',action='store_true');parser.add_argument('--reference',action='store_true');args=parser.parse_args()
 start=time.time();runs=[];results=ROOT/'extended_results'
 with tempfile.TemporaryDirectory(prefix='polygon-extended-') as tmp:
  tmp=Path(tmp);binary=tmp/'classify_exact'
  subprocess.run([os.environ.get('CXX','g++'),'-std=c++17','-O3','-Wall','-Wextra','-o',str(binary),str(ROOT/'classify_exact.cpp')],check=True)
  for n,t in CASES:
   if (n,t)==(17,4):data={'n':n,'t':t,'bound':31,'cap':31,'candidates':[(31,list(range(31)))]}
   else:data=generate(n,t)
   input_path=tmp/'candidates.dat'
   with input_path.open('w') as stream:
    stream.write(f"{n} {t} {data['bound']} {data['cap']} {len(data['candidates'])}\n")
    for m,D in data['candidates']:stream.write(f'{m} {len(D)} '+' '.join(map(str,D))+'\n')
   run_started=time.time()
   proc=subprocess.run([str(binary),str(input_path)],check=True,capture_output=True,text=True)
   actual=json.loads(proc.stdout);expected=json.loads((results/f'exact_{n}_{t}.json').read_text())
   assert actual==expected
   row={k:v for k,v in actual.items() if k!='solutions'};row['affine_classes']=len(actual['solutions']);row['elapsed_seconds']=time.time()-run_started
   if t==3:
    reference=json.loads((results/f'reference_{n}_{t}.json').read_text());assert actual['solutions']==reference['solutions']
    if args.reference:
     from verify_extended_reference import direct_candidates,classify
     independent=direct_candidates(n,t)
     assert sorted(independent['candidates'])==sorted(data['candidates'])
     independent_result=classify(independent)
     assert independent_result['solutions']==actual['solutions']
     row['independent_python_rerun']='PASS'
   if args.cross_check and t==4:
    raw=subprocess.run([str(binary),str(input_path),'--unpruned'],check=True,capture_output=True,text=True)
    checked=json.loads(raw.stdout)
    assert checked==json.loads((results/f'unpruned_{n}_{t}.json').read_text())
    assert checked['solutions']==actual['solutions']
    row['unpruned_leaves']=checked['leaves'];row['unpruned_rerun']='PASS'
   runs.append(row);print('PASS',n,t,'classes',len(actual['solutions']),flush=True)
 # The analytic upper-bound reductions outside the enumerated small cases.
 reductions=[]
 for t,lo in ((3,14),(4,17)):
  for n in range(lo,max(6*t,(t+1)*(t+2)//2)+1,2):
   bound=n*n//(n-2*t)
   remaining=[M for M in range(n+t+2,bound+1,2) if (M-n-t)*n<=(M-n)*(M-n-1)]
   assert remaining==([31] if (n,t)==(17,4) else [])
   reductions.append({'n':n,'t':t,'remaining_failed_completion_orders':remaining})
 # Independent direct checks of all extremal orbits and their distance parameters.
 extremizers=[]
 for t,m,B0 in ((3,13,{0,1,2,6,9}),(4,19,{0,1,3,12,14,15})):
  A=set(range(m))-B0;n=len(A)
  primary=json.loads((results/f'exact_{n}_{t}.json').read_text())['solutions']
  bad=[x for x in primary if x['t']==t and x['u']>t]
  assert len(bad)==1 and bad[0]['A']==list(affine(A,m))
  orbit={tuple(sorted((r*b+s)%m for b in B0)) for r in range(1,m) if gcd(r,m)==1 for s in range(m)}
  representatives=sorted({dihedral(B,m) for B in orbit})
  assert len(representatives)==3 and len(orbit)==(39 if t==3 else 57)
  for B in orbit:
   A=set(range(m))-set(B)
   assert max(sum((2*a-b)%m not in A for b in A) for a in A)==t
   k=max(len({min((a-b)%m,(b-a)%m) for b in A if b!=a}) for a in A)
   K=len({min((a-b)%m,(b-a)%m) for a in A for b in A if a!=b})
   assert (k,K)==((5,6) if t==3 else (8,9))
  extremizers.append({'t':t,'F':n,'M':m,'affine_orbit_size':len(orbit),'dihedral_holes':representatives})
 # Padded constructions at the sufficient cutoff and near the block boundary.
 padding=[]
 for u in (158,162,163,179):
  q=1+6*((u-1)//18);r=q-2;M=3*q*r;t=u-2
  def crt(x,y,z):return sum(v*(M//d)*pow(M//d,-1,d) for v,d in ((x,q),(y,r),(z,3)))%M
  B={crt(x,0,0) for x in range(q)}|{crt(0,y,1) for y in range(r)}|{crt(i%q,i%r,2) for i in range(q)}
  assert len(B)==3*q-2 and 0<=u-len(B)<=17
  for x in range(M):
   if len(B)==u:break
   B.add(x)
  reps=[0]*M
  for b in B:
   for c in B:reps[(b+c)%M]+=1
  assert min(reps)>0 and min(reps[2*a%M] for a in range(M) if a not in B)==2
  n=M-u;assert M>2*u and n>6*t and 4*n>(t+4)*(t+3)
  assert 3*n>=t*t-35*t+241
  padding.append({'u':u,'t':t,'q':q,'M':M,'n':n,'minimum_outside_sum_count':2})
 report={'status':'PASS','arithmetic':'exact integers; no numerical tolerances','F3':8,'F4':13,'runs':runs,'analytic_reductions':reductions,'extremizers':extremizers,'padding_checks':padding,'asymptotic_constant':'not evaluated','elapsed_seconds':time.time()-start}
 (ROOT/'extended_verification.json').write_text(json.dumps(report,indent=2)+'\n')
 print(json.dumps(report,indent=2))

if __name__=='__main__':main()


==> anc/code/verify_extended_reference.py <==
"""Independent Python reference enumeration for the defect-three proof.
Scans every odd modulus under the analytic bound, with no order-filter DP.
Uses ordinary clique enumeration, with no reflection-pair pruning.
"""
from math import gcd,isqrt
from itertools import combinations
import time

def direct_candidates(n,t):
 bound=isqrt(6**(n-1));cap=1+n*(n-1)//(n-2*t);candidates=[]
 for m in range(n if n%2 else n+1,bound+1,2):
  todo=set(range(1,m));orbits=[]
  while todo:
   x=min(todo);orbit={x};front=[x]
   while front:
    z=front.pop()
    for y in (2*z%m,(-z)%m):
     if y not in orbit:orbit.add(y);front.append(y)
   todo-=orbit
   if len(orbit)<cap:orbits.append(orbit)
  def union(i,D):
   if i==len(orbits):
    if len(D)>=n and gcd(m,*D)==1:candidates.append((m,sorted(D)))
    return
   union(i+1,D)
   if len(D)+len(orbits[i])<=cap:union(i+1,D|orbits[i])
  union(0,{0})
 return {'n':n,'t':t,'bound':bound,'cap':cap,'candidates':candidates}

def canonical(A,m):
 return min(tuple(sorted(r*(a-b)%m for a in A)) for b in A for r in range(1,m) if gcd(r,m)==1)

def classify(data):
 start=time.time();n=data['n'];t=data['t']
 solutions={};stats={'candidate_D':len(data['candidates']),'clique_nodes':0,'complete_cliques':0,'valid_normalized_sets':0}
 for di,(m,D0) in enumerate(data['candidates']):
  D=set(D0);V=sorted(D-{0});L=len(V)
  edges=[]
  for i,a in enumerate(V):edges.append(sum(1<<j for j in range(i+1,L) if (a-V[j])%m in D))
  def visit(chosen,available):
   stats['clique_nodes']+=1
   needed=n-1-len(chosen)
   if available.bit_count()<needed:return
   if needed==0:
    stats['complete_cliques']+=1
    A={0,*(V[i] for i in chosen)}
    defects=[]
    for a in A:
     v=sum((2*a-b)%m not in A for b in A)
     if v>t:return
     defects.append(v)
    if {(a-b)%m for a in A for b in A}!=D:return
    stats['valid_normalized_sets']+=1
    key=(m,canonical(A,m));solutions[key]=max(defects)
    return
   while available:
    low=available&-available;i=low.bit_length()-1;available-=low
    visit(chosen+[i],available&edges[i])
  visit([], (1<<L)-1)
 out={'n':n,'t':t,'bound':data['bound'],'cap':data['cap'],'stats':stats,'solutions':[{'M':m,'A':list(a),'t':tt,'u':m-n} for (m,a),tt in sorted(solutions.items())],'seconds':time.time()-start}
 return out



==> anc/code/verify_fixed_modulus.cpp <==
#include <algorithm>
#include <cassert>
#include <cstdint>
#include <iostream>
#include <vector>
#include <chrono>
using namespace std;using U=uint64_t;
int M,N,T;U FULL;vector<vector<vector<U>>> tables;vector<int>sel;
uint64_t nodes=0,found=0;double limit;auto started=chrono::steady_clock::now();bool timed=false;
int pc(U x){return __builtin_popcountll(x);}U reflect(int a,U s){U z=0;for(int j=0;j<(M+7)/8;j++)z|=tables[a][j][(s>>(8*j))&255];return z;}
void visit(U S,U V){nodes++;if(nodes%1000000==0&&chrono::duration<double>(chrono::steady_clock::now()-started).count()>limit){timed=true;return;}int need=N-pc(S);if(pc(V)<need)return;
for(int a:sel){U R=reflect(a,S);int pairs=(pc(R&S)-1)/2;int singles=pc(R&V);int take=min(singles,need);int both=pc(V&reflect(a,V))/2;int required=(N-1-T)/2;if(pairs+take+min(both,(need-take)/2)<required)return;}
if(!need){found++;cout<<"WITNESS ";for(int i=0;i<M;i++)if(S>>i&1)cout<<i<<",";cout<<"\n";return;}
while(V){U bit=V&-V;V-=bit;int i=__builtin_ctzll(bit);sel.push_back(i);visit(S|bit,V);sel.pop_back();if(timed||found)return;}
}
int main(int argc,char**argv){M=stoi(argv[1]);N=stoi(argv[2]);T=stoi(argv[3]);limit=stod(argv[4]);assert(M<64);FULL=(U(1)<<M)-1;tables.resize(M,vector<vector<U>>((M+7)/8,vector<U>(256)));
for(int a=0;a<M;a++)for(int j=0;j<(M+7)/8;j++)for(int x=0;x<256;x++){U z=0;for(int b=0;b<8;b++)if((x>>b&1)&&8*j+b<M)z|=U(1)<<((2*a-(8*j+b)+2*M)%M);tables[a][j][x]=z;}
// For this modulus with at most two distinct prime factors, a generating set
// has a unit difference. Normalize its endpoints to 0,1.
sel={0,1};visit(3,FULL^3);cerr<<"nodes="<<nodes<<" found="<<found<<" timed="<<timed<<" seconds="<<chrono::duration<double>(chrono::steady_clock::now()-started).count()<<"\n";
}


==> anc/code/verify_polygon.py <==
"""Exact checks for local distance defects and polygon completion.
All modular arithmetic uses integers. These checks supplement the analytic proofs.
Run: python verify_polygon.py
"""
from itertools import combinations
from collections import Counter
from math import gcd
from pathlib import Path
import json,random,time,sys

def Q(t):return max(6*t,(t+1)*(t+2)//2)
def sigmas(A,m):return {a:sum((2*a-b)%m not in A for b in A) for a in A}
def pinned(A,m):return {a:len({min((b-a)%m,(a-b)%m) for b in A if b!=a}) for a in A}
def hull(A,m):
 a=min(A);g=m
 for b in A:g=gcd(g,b-a)
 return {x for x in range(m) if (x-a)%g==0}
def differences(A,m):return {(a-b)%m for a in A for b in A}
def triples(A,m):return sum((2*a-b)%m in A for a in A for b in A)

def check(A,m,robust=False):
 n=len(A);s=sigmas(A,m);d=pinned(A,m)
 for a in A:
  anti=int(m%2==0 and (a+m//2)%m in A)
  assert 2*d[a]==n-1+s[a]+anti
 if m%2==0:return None
 t=max(s.values());D=differences(A,m);H=hull(A,m);M=len(H);u=M-n
 B=H-A
 reps=Counter((b+c)%m for b in B for c in B)
 # H is an affine coset here; its doubled image is the ambient sum coset.
 covers=set(reps)=={2*h%m for h in H}
 assert all(s[a]==u-reps[2*a%m] for a in A)
 assert (u>t)==covers and (u==t)==(not covers)
 assert (u-t)%2==0 and u>=t
 assert (u-t)*n<=u*(u-1)
 if len(D)==M:
  K=len({min(x,m-x) for x in D if x})
  assert 2*(K-max(d.values()))==u-t
 if covers and 4*M>u*u+3*u:
  assert u-t==2
 if n>6*t:
  for j in range(1,(u-t)//2+3):
   if 2*j*n>(t+2*j)*(t+2*j-1):
    assert u<=t+2*j-2
  if 4*n>(t+4)*(t+3):
   assert u in (t,t+2)
 assert all(v%2==(n-1)%2 for v in s.values())
 if n>4*t:
  assert len(D)==M
  assert M*(n-2*t)<=n*n
 if n>6*t:
  assert 2*u<n
  B=H-A;T=triples(B,m)
  assert sum(s.values())==u*(n-u)+T
  assert T>=u
  assert u*(n-u+1)<=n*t
 if n>Q(t):
  assert u==t and M==2*max(d.values())+1
  assert len({min(x,m-x) for x in D if x})==max(d.values())
 if robust:
  for threshold in range(n):
   good={a for a in A if s[a]<=threshold};b=n-len(good);tau=threshold+b
   if good and len(good)>Q(tau):
    C=hull(good,m);e=len(A-C)
    assert len(C-A)<=threshold+e
    assert len(A^C)<=threshold+2*b
 return n>4*t,n>6*t,n>Q(t),covers,len(D)==M

def run():
 start=time.time();groups=[]
 for m in range(3,20,2):
  counts=[0,0,0,0,0];count=0
  for bits in range(1,1<<m,2):
   A={i for i in range(m) if bits>>i&1};r=check(A,m,robust=m<=13)
   counts=[a+int(b) for a,b in zip(counts,r)];count+=1
  groups.append({'m':m,'normalized_sets':count,'hull_cases':counts[0],'root_bound_cases':counts[1],'exact_completion_cases':counts[2], 'sum_cover_obstructions':counts[3], 'gap_identity_cases':counts[4]})
  print('odd group finished',m,count,flush=True)
 even=0
 for m in range(2,15,2):
  for bits in range(1,1<<m,2):
   check({i for i in range(m) if bits>>i&1},m);even+=1
 constructions=[]
 for q,r in [(3,3),(3,5),(5,5),(7,7),(11,11),(21,21),(51,51),(101,101)]:
  m=q*r;B=set(range(q))|{q*j for j in range(r)};A=set(range(m))-B;u=len(B);n=len(A)
  reps=[0]*m
  for b in B:
   for c in B:reps[(b+c)%m]+=1
  ss={a:u-reps[2*a%m] for a in A};t=max(ss.values());a=q+1
  assert n==(q-1)*(r-1) and u==q+r-1 and t==q+r-3
  assert reps[2*a%m]==2 and a in A and min(reps[2*x%m] for x in A)==2
  assert (q+1) in A and (q+2) in A
  assert (n-1+t)//2==(m-3)//2
  # A dense subset has every group difference. The only non-dense
  # member with q,r odd and at least 3 is q=r=3; check it directly.
  if 2*n>m:
   global_reason='density: 2*n > m'
  else:
   assert q==r==3 and differences(A,m)==set(range(m))
   global_reason='explicit difference enumeration in Z/9Z'
  if m<=441:
   assert differences(A,m)==set(range(m))
  constructions.append({'q':q,'r':r,'m':m,'n':n,'t':t,'holes':u,'pinned_max':(m-3)//2,'global_distances':(m-1)//2,'global_distance_check':global_reason,'ratio_n_t_squared':n/t**2})
 # False symmetry-recovery claim: a near-extremal set can have no nonidentity dihedral symmetry.
 m=31;A=set(range(m))-{0,1,3};s=sigmas(A,m)
 rotations=[v for v in range(m) if {(a+v)%m for a in A}==A]
 reflections=[v for v in range(m) if {(v-a)%m for a in A}==A]
 assert rotations==[0] and not reflections and max(s.values())==3 and len(A)>Q(3)
 rng=random.Random(20261027);structured=[]
 for M in (101,201,401):
  m=3*M;H={3*i for i in range(M)}
  for holes in range(5):
   for outliers in range(4):
    A=(H-set(rng.sample(sorted(H),holes)))|set(rng.sample(sorted(set(range(m))-H),outliers))
    s=sigmas(A,m);threshold=max(s[a] for a in A&H);good={a for a in A if s[a]<=threshold};b=len(A-good);tau=threshold+b
    if len(good)>Q(tau):
     C=hull(good,m);e=len(A-C)
     assert C==H and len(C-A)<=threshold+e and len(A^C)<=threshold+2*b
     structured.append({'M':M,'holes':holes,'outliers':outliers,'threshold':threshold,'bad_pins':b,'symmetric_difference':len(A^C)})
 three_fibre=[]
 for q in (7,13,19,31,61,121,301):
  r=q-2;M=3*q*r
  assert gcd(q,r)==gcd(q,3)==gcd(r,3)==1
  def crt(x,y,z):
   return sum(v*(M//d)*pow(M//d,-1,d) for v,d in ((x,q),(y,r),(z,3)))%M
  B={crt(x,0,0) for x in range(q)}|{crt(0,y,1) for y in range(r)}|{crt(i%q,i%r,2) for i in range(q)}
  assert len(B)==3*q-2
  for b in B:assert crt(b%q,b%r,b%3)==b
  reps=[0]*M
  for b in B:
   for c in B:reps[(b+c)%M]+=1
  u=len(B);n=M-u
  assert min(reps)>0 and 2*n>M
  r_min=min(reps[2*a%M] for a in range(M) if a not in B)
  t=u-r_min
  assert r_min==2 and t==3*q-4 and n==3*q*q-9*q+2
  assert 4*M>u*u+3*u
  if q<=13:
   A=set(range(M))-B
   assert max(sigmas(A,M).values())==t
   assert max(pinned(A,M).values())==(M-3)//2
   assert differences(A,M)==set(range(M))
  one_gap_region=n>6*t and 4*n>(t+4)*(t+3)
  three_fibre.append({'q':q,'r':r,'M':M,'n':n,'holes':u,'t':t,'minimum_outside_representation_count':r_min,'pinned_max':(M-3)//2,'global_distances':(M-1)//2,'ratio_n_t_squared':n/t**2,'one_gap_theorem_applies':one_gap_region})
 out={'status':'PASS','python':sys.version,'arithmetic':'exact integer modular arithmetic','elapsed_seconds':time.time()-start,'odd_groups':groups,'odd_normalized_subsets':sum(x['normalized_sets'] for x in groups),'even_identity_cases':even,'exception_family':constructions,'three_fibre_family':three_fibre,'asymmetric_example':{'m':31,'holes':[0,1,3],'n':28,'t':3,'rotations':rotations,'reflections':reflections},'robust_structured_cases':structured,'new_checks':['pointwise complement identity for all tested odd sets','sum-cover equivalence in the doubled affine completion','parity and representation-budget inequality','local-global gap when all completion differences occur','finite gap hierarchy whenever its hypotheses hold','one-gap criterion in terms of holes','three-fibre cyclic CRT construction']}
 destination=Path(__file__).with_name('verification_results.json');temporary=destination.with_suffix('.tmp');temporary.write_text(json.dumps(out,indent=2));temporary.replace(destination)
 print(json.dumps({k:v for k,v in out.items() if k not in ('robust_structured_cases','python')},indent=2))
if __name__=='__main__':run()


==> anc/code/verify_small_defects.py <==
"""Independent exhaustive verification of the small-defect classification.

Uses only Python's standard library. It enumerates all possible difference
sets invariant under doubling and negation, inside the proved modulus bound.
No Hermite normal forms or relation-pattern code are used.
"""
from itertools import combinations
from math import gcd,isqrt
from pathlib import Path
import json,time

def affine(A,m):
    return min(tuple(sorted(v*(a-b)%m for a in A))
               for b in A for v in range(1,m) if gcd(v,m)==1)

def dihedral(A,m):
    return min(tuple(sorted((v*a+b)%m for a in A))
               for b in range(m) for v in (-1,1))

def run(n,t):
    assert n>2*t
    started=time.time();bound=isqrt(6**(n-1))
    cap=1+n*(n-1)//(n-2*t)
    countD=countA=0;solutions=set()
    for m in range(n if n%2 else n+1,bound+1,2):
        todo=set(range(1,m));orbits=[]
        while todo:
            seed=min(todo);orbit={seed};front=[seed]
            while front:
                x=front.pop()
                for y in (2*x%m,(-x)%m):
                    if y not in orbit:orbit.add(y);front.append(y)
            todo-=orbit
            if len(orbit)<cap:orbits.append(orbit)
        def unions(idx,D):
            nonlocal countD,countA
            if idx==len(orbits):
                if len(D)<n or gcd(m,*D)!=1:return
                countD+=1
                for tail in combinations(sorted(D-{0}),n-1):
                    countA+=1;A={0,*tail};s=[]
                    for a in A:
                        v=sum((2*a-b)%m not in A for b in A)
                        if v>t:break
                        s.append(v)
                    if len(s)!=n:continue
                    actual={(a-b)%m for a in A for b in A}
                    if actual!=D:continue
                    solutions.add((m,affine(A,m),max(s)))
                return
            unions(idx+1,D)
            if len(D)+len(orbits[idx])<=cap:unions(idx+1,D|orbits[idx])
        unions(0,{0})
    out={'n':n,'t':t,'modulus_bound':bound,'difference_set_bound':cap,
         'candidate_difference_sets':countD,'candidate_subsets':countA,
         'solutions':[{'M':m,'A':list(A),'t':t0,'u':m-n} for m,A,t0 in sorted(solutions)],
         'elapsed_seconds':time.time()-started}
    print(n,t,countD,countA,'finished',flush=True)
    return out

def main():
    results=[run(4,1),run(5,2),run(7,2)]
    expected={
      (4,1):[(5,(0,1,2,3),1)],
      (5,2):[(5,(0,1,2,3,4),0),(7,(0,1,2,3,4),2),
             (9,(0,1,2,3,6),2),(11,(0,1,2,4,7),2)],
      (7,2):[(7,(0,1,2,3,4,5,6),0),(9,(0,1,2,3,4,5,6),2),
             (9,(0,1,2,3,4,6,7),2)]}
    for r in results:
        assert [(x['M'],tuple(x['A']),x['t']) for x in r['solutions']]==expected[(r['n'],r['t'])]
        q=Path(__file__).with_name(f"relations_{r['n']}_{r['t']}.json")
        if q.exists():assert r['solutions']==json.loads(q.read_text())['solutions']
    extremes=[]
    for m,A in [(9,{0,1,2,3,6}),(11,{0,1,2,4,7})]:
        orbit={tuple(sorted((v*a+b)%m for a in A)) for v in range(1,m) if gcd(v,m)==1 for b in range(m)}
        classes=sorted({dihedral(X,m) for X in orbit})
        extremes.append({'M':m,'affine_orbit_size':len(orbit),'dihedral_representatives':[list(x) for x in classes]})
    assert extremes == [
        {'M':9,'affine_orbit_size':27,'dihedral_representatives':[
            [0,1,2,3,6],[0,1,2,4,7],[0,1,3,5,6]]},
        {'M':11,'affine_orbit_size':22,'dihedral_representatives':[[0,1,2,4,7]]}]
    for entry in extremes:
        m=entry['M']
        for points in entry['dihedral_representatives']:
            A=set(points)
            pinned=[len({min((b-a)%m,(a-b)%m) for b in A if b!=a}) for a in A]
            global_steps={min((b-a)%m,(a-b)%m) for a in A for b in A if b!=a}
            assert max(pinned)==3 and len(global_steps)==(m-1)//2
    paley={1,3,4,5,9}
    assert affine(paley,11)==(0,1,2,4,7)
    for d in range(1,11):
        assert sum((a-b)%11==d for a in paley for b in paley)==2
    # Check explicit baseline constructions used in the general computability proof.
    baseline=[]
    for t in range(1,21):
        if t%2:
            m=5*t;A={a for a in range(m) if a%5 in (0,1)}
        elif t==2:
            m=9;A={0,1,2,3,6}
        else:
            h=t-1;m=5*h;A={a for a in range(m) if a%5 in (0,1)}|{3}
        assert max(sum((2*a-b)%m not in A for b in A) for a in A)==t
        assert gcd(m,*A)==1 and m-len(A)>t
        baseline.append({'t':t,'n':len(A),'M':m})
    lifting=[]
    for M,A0 in [(9,{0,1,2,3,6}),(11,{0,1,2,4,7})]:
        for h in (1,3,5,7):
            m=M*h;A={x for x in range(m) if x%M in A0}
            assert len(A)==5*h and max(sum((2*a-b)%m not in A for b in A) for a in A)==2*h
            lifting.append({'seed_M':M,'h':h,'n':len(A),'t':2*h,'u':m-len(A)})
    result={'status':'PASS','arithmetic':'integer only','method':'doubling-negation orbit enumeration',
            'classifications':results,'extremal_orbits':extremes,'baseline_checks':baseline,'lifting_checks':lifting}
    Path(__file__).with_name('small_defect_verification.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__':main()

